Fusion Blossom: Fast MWPM Decoders for QEC

The Minimum-Weight Perfect Matching (MWPM) decoder is widely used in Quantum Error Correction (QEC) decoding. Despite its high accuracy, existing implementations of the MWPM decoder cannot catch up with quantum hardware, e.g., 1 million measurements per second for superconducting qubits. They suffer from a backlog of measurements that grows exponentially and as a result, cannot realize the power of quantum computation. We design and implement a fast MWPM decoder, called Parity Blossom, which reaches a time complexity almost proportional to the number of defect measurements. We further design and implement a parallel version of Parity Blossom called Fusion Blossom. Given a practical circuit-level noise of 0.1%, Fusion Blossom can decode a million measurement rounds per second up to a code distance of 33. Fusion Blossom also supports stream decoding mode that reaches a 0.7 ms decoding latency at code distance 21 regardless of the measurement rounds.

==> figures/diagrams/diagram_blossom.py <==
from diagram_framework import *
script_name = os.path.basename(os.path.abspath(__file__))[:-3]



phase_width = width / 2 - 1.5
phase_padding_top = 0.5
phase_height = 1.8
phase_center_y = phase_height/2
height = phase_height + phase_padding_top

primal_phase_center_x = phase_width/2
dual_phase_center_x = width - phase_width/2

def draw_phase_box(pic, phase_text, x, y, is_primal):
    draw_interface(pic, x, y, is_primal, block_width=phase_width, height=1.8)
    pic.append(TikZDraw([TikZCoordinate(x - phase_width/2, y - phase_height/2)
        , 'rectangle', TikZCoordinate(x + phase_width/2, y + phase_height/2)], options=TikZOptions("thick", **rounded_corner_kwargs)))
    pic.append(TikZNode(text=phase_text, at=TikZCoordinate(x + (-1 if is_primal else 1) * interface_width/2, y)
                        , options=TikZOptions(color='black', align='center', font=r'\small')))

def draw_detailed_primal_dual_interactions(pic):
    left_x = primal_phase_center_x + phase_width/2
    right_x = dual_phase_center_x - phase_width/2
    y_div = 0.5
    text_y_bias = 0.25
    y_center = phase_height/2
    pic.append(TikZDraw([TikZCoordinate(left_x, y_center + y_div)
        , '--', TikZCoordinate(right_x, y_center + y_div)], options=TikZOptions("thick", "-{Stealth}")))
    options = TikZOptions(color='black', align='center', font=r'\small')
    pic.append(TikZNode(text=r"\ref{def:direction}", at=TikZCoordinate(center_x, y_center + y_div + text_y_bias), options=options))
    pic.append(TikZNode(text=r"($\Delta \vec{y}$)", at=TikZCoordinate(center_x, y_center + y_div - text_y_bias), options=options))
    # pic.append(TikZNode(text=r"($\Delta \vec{y} = \{0, \pm 1\}^{|\mathcal{O}^*|}$)", at=TikZCoordinate(center_x, y_center + y_div - text_y_bias), options=options))
    pic.append(TikZDraw([TikZCoordinate(right_x, y_center - y_div)
        , '--', TikZCoordinate(left_x, y_center - y_div)], options=TikZOptions("thick", "-{Stealth}")))
    pic.append(TikZNode(text=r"\ref{def:obstacles}", at=TikZCoordinate(center_x, y_center - y_div + text_y_bias), options=options))
    pic.append(TikZNode(text=r"(constraints \ref{eq:dual-lp-constraint-a} or \ref{eq:dual-lp-constraint-b})", at=TikZCoordinate(center_x, y_center - y_div - text_y_bias), options=options))

if __name__ == "__main__":

    pic = TikZ()

    # draw background in case of debugging
    # pic.append(TikZDraw([TikZCoordinate(0, 0), 'rectangle', TikZCoordinate(width, height)], options=TikZOptions(fill='white')))

    # primal modules
    lines = [r"Overcome", r"\obstacles"]
    draw_phase_box(pic, r"\\".join(lines), primal_phase_center_x, phase_center_y, True)
    lines = [r"Grow $\sum_{S \in \mathcal{O}^*} y_S$", r"in direction  $\Delta\vec{y}$"]#, r"while satisfying", r"dual feasibility"]
    draw_phase_box(pic, r"\\".join(lines), dual_phase_center_x, phase_center_y, False)

    pic.append(TikZNode(text=r"Primal Phase", at=TikZCoordinate(primal_phase_center_x, height-phase_padding_top/2), options=TikZOptions(color='black', align='center', font=r'\small')))
    pic.append(TikZNode(text=r"Dual Phase", at=TikZCoordinate(dual_phase_center_x, height-phase_padding_top/2), options=TikZOptions(color='black', align='center', font=r'\small')))

    draw_detailed_primal_dual_interactions(pic)

    pic.generate_tex(script_name)





==> figures/diagrams/diagram_framework.py <==
import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.join(os.path.dirname(script_dir), "evaluation")
sys.path.insert(0, evaluation_dir)
from common import *
from util import *
script_name = os.path.basename(os.path.abspath(__file__))[:-3]
print(script_name)

from pylatex import TikZ, TikZNode, TikZDraw, TikZCoordinate, TikZUserPath, TikZOptions

# see following for more examples
# https://jeltef.github.io/PyLaTeX/current/examples/tikzdraw.html

width = 8.6
height = 7

module_padding_page = 0.2
module_width = 2.3
module_height = 1
interface_width = 0.2
interface_height = module_height

rounded_corner_kwargs = { "rounded corners": "1mm" }
primal_color = "primalinterfacecolor"
dual_color = "dualinterfacecolor"

center_x = width / 2
primal_center_x = module_padding_page + module_width / 2
dual_center_x = width - primal_center_x

module_down_y = 1
module_delta_y = 1.5
module_up_y = module_down_y + module_delta_y
middle_y = (module_down_y + module_up_y) / 2

block_padding_top = 1
module_text_y_delta = 0
block_width = module_width + module_padding_page * 2
block_height = module_delta_y + module_height + block_padding_top + module_padding_page * 2
block_title_y = module_down_y - module_height/2 - module_padding_page + block_height - module_padding_page/2 - block_padding_top/2 + module_text_y_delta

def draw_interface(pic, x, y, is_primal, height=interface_height, block_width=module_width):
    if is_primal:
        pic.append(TikZDraw([TikZCoordinate(x + block_width/2 - interface_width, y - height/2)
            , 'rectangle', TikZCoordinate(x + block_width/2, y + height/2)]
            , options=TikZOptions(primal_color, "thick", fill=primal_color, **rounded_corner_kwargs)))
    else:
        pic.append(TikZDraw([TikZCoordinate(x - block_width/2, y - height/2)
            , 'rectangle', TikZCoordinate(x - block_width/2 + interface_width, y + height/2)]
            , options=TikZOptions(dual_color, "thick", fill=dual_color, **rounded_corner_kwargs)))

def draw_module_box(pic, module_text, x, y, is_primal, hyperlink=None):
    draw_interface(pic, x, y, is_primal)
    pic.append(TikZDraw([TikZCoordinate(x - module_width/2, y - module_height/2)
        , 'rectangle', TikZCoordinate(x + module_width/2, y + module_height/2)], options=TikZOptions("thick", **rounded_corner_kwargs)))
    text = r"\code{" + module_text + r"}" if hyperlink == None else r"\hyperref[" + hyperlink + r"]{\code{" + module_text + r"}}"
    pic.append(TikZNode(text=text, at=TikZCoordinate(x + (-1 if is_primal else 1) * interface_width/2, y)
                        , options=TikZOptions(color='black', align='center', font=r'\small')))

def draw_module_block(pic, module_type, is_primal):
    x = primal_center_x if is_primal else dual_center_x
    y = module_down_y - module_height/2 - module_padding_page
    pic.append(TikZNode(text=module_type, at=TikZCoordinate(x + (-1 if is_primal else 1) * interface_width/2, block_title_y)
                        , options=TikZOptions(color='black', align='center', font=r'\small')))
    draw_interface(pic, x + (1 if is_primal else -1) * module_padding_page, block_title_y, is_primal, height=interface_height*0.8)
    pic.append(TikZDraw([TikZCoordinate(x - block_width/2, y)
        , 'rectangle', TikZCoordinate(x + block_width/2, y + block_height)], options=TikZOptions("thick", "dotted", **rounded_corner_kwargs)))

def draw_primal_dual_interactions(pic):
    left_x = primal_center_x + module_width/2 + module_padding_page
    right_x = dual_center_x - module_width/2 - module_padding_page
    y_div = 0.2
    text_y_bias = 0.2
    pic.append(TikZDraw([TikZCoordinate(left_x, block_title_y + y_div)
        , '--', TikZCoordinate(right_x, block_title_y + y_div)], options=TikZOptions("thick", "-{Stealth}")))
    pic.append(TikZNode(text=r"\ref{def:direction}", at=TikZCoordinate(center_x, block_title_y + y_div + text_y_bias), options=TikZOptions(color='black', align='center', font=r'\small')))
    pic.append(TikZDraw([TikZCoordinate(right_x, block_title_y - y_div)
        , '--', TikZCoordinate(left_x, block_title_y - y_div)], options=TikZOptions("thick", "-{Stealth}")))
    pic.append(TikZNode(text=r"\ref{def:obstacles}", at=TikZCoordinate(center_x, block_title_y - y_div + text_y_bias), options=TikZOptions(color='black', align='center', font=r'\small')))

def dependency_line(pic, x1, y1, x2, y2, parameters=[]):
    pic.append(TikZDraw([TikZCoordinate(x1, y1)
        , '--', TikZCoordinate(x2, y2)], options=TikZOptions("densely dashed", "-", *parameters)))

if __name__ == "__main__":

    pic = TikZ()

    # draw background in case of debugging
    # pic.append(TikZDraw([TikZCoordinate(0, 0), 'rectangle', TikZCoordinate(width, height)], options=TikZOptions(fill='white')))

    # primal modules
    draw_module_box(pic, r"Standard", primal_center_x, module_up_y, True, hyperlink="ssec:impl-primal-serial")
    draw_module_box(pic, r"Union-Find", primal_center_x, module_down_y, True)
    # dual modules
    draw_module_box(pic, r"Standard", dual_center_x, module_up_y, False)
    draw_module_box(pic, r"Parity", dual_center_x, module_down_y, False, hyperlink="ssec:impl-dual-serial")

    draw_module_block(pic, "Primal Modules", True)
    draw_module_block(pic, "Dual Modules", False)

    draw_primal_dual_interactions(pic)

    w1 = 2.2
    dependency_line(pic, center_x - w1/2, module_up_y, block_width - module_padding_page, module_up_y)
    dependency_line(pic, center_x + w1/2, module_up_y, width - (block_width - module_padding_page), module_up_y)

    w2 = 2
    delta_y2 = 0.3
    dependency_line(pic, center_x - w2/2, middle_y, block_width - module_padding_page, module_up_y - delta_y2, ["thick", "primalinterfacecolor"])
    dependency_line(pic, center_x + w2/2, middle_y, width - (block_width - module_padding_page), module_down_y + delta_y2, ["thick", "dualinterfacecolor"])

    w3 = 1.6
    dependency_line(pic, center_x - w3/2, module_down_y, block_width - module_padding_page, module_down_y)
    dependency_line(pic, center_x + w3/2, module_down_y, width - (block_width - module_padding_page), module_down_y)

    pic.append(TikZDraw([TikZCoordinate(center_x, middle_y)
            , TikZUserPath('ellipse', options=TikZOptions({ "x radius": 1.2, "y radius": 0.3 }))]
            , options=TikZOptions("thick",fill="paritydecodercolor")))

    pic.append(TikZNode(text=r"traditional\\MWPM Decoder", at=TikZCoordinate(center_x, module_up_y), options=TikZOptions(color='black', align='center', font=r'\footnotesize')))
    pic.append(TikZNode(text=r"\hyperref[ssec:impl-serial]{Parity Blossom}", at=TikZCoordinate(center_x, middle_y), options=TikZOptions(color='black', align='center', font=r'\footnotesize')))
    pic.append(TikZNode(text=r"(weighted)\\UF Decoder", at=TikZCoordinate(center_x, module_down_y), options=TikZOptions(color='black', align='center', font=r'\footnotesize')))

    pic.generate_tex(script_name)




==> figures/evaluation/circuit-online-offline-decoding/create_concat.py <==
# process image

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *
from PIL import Image


plotter = "example_partition_8_circuit_level"
image_folder = os.path.join(evaluation_dir, "..", "web-plot", plotter)
im2 = Image.open(os.path.join(image_folder, f"{plotter}-0.png"))
width, height = im2.size
bias = 128
partition_num = 8
concat_height = height * partition_num - bias * (partition_num - 1) - 190

im = Image.new(mode="RGBA", size=(width, concat_height), color = (255,255,255))
for i in range(partition_num):
    im2 = Image.open(os.path.join(image_folder, f"{plotter}-{i}.png"))
    im3 = im2.convert("RGBA")
    pixdata = im3.load()
    for y in range(height):
        for x in range(width):
            if pixdata[x, y] == (255, 255, 255, 255):
                pixdata[x, y] = (255, 255, 255, 0)
    im4 = Image.new(mode="RGBA", size=(width, concat_height), color = (255,255,255,0))
    im4.paste(im3, (0, concat_height - height - i * (height - bias)))
    im = Image.alpha_composite(im, im4)
im = im.convert("RGB")
# im.save("concat.jpg")

ratio = 0.2
im_compressed = im.resize((int(width * ratio), int(concat_height * ratio)), Image.ANTIALIAS)
im_compressed.save("concat_compressed.jpg", optimize=True, quality=95)




==> figures/evaluation/circuit-online-offline-decoding/plot.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from matplotlib.path import Path
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *

import matplotlib.image as image
from matplotlib.offsetbox import (OffsetImage, AnnotationBbox)

(w, h) = mpl.rcParams['figure.figsize']
(w, h) = (15, 15)
mpl.rcParams['figure.figsize'] = (w, h)

# Create a figure instance without border
fig, ax = plt.subplots()
ax.set_position(FULL_AXES)
plt.xlim([0, w])
plt.ylim([0, h])
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)
ax.get_xaxis().set_ticks([])
ax.get_yaxis().set_ticks([])


padding = 0.1
partitions = 8
delta_T = 10
noisy_measurement = delta_T * partitions - 1
def get_y(t):
    return 0.2 + t * 0.08

sub_decoding_index = 3
image_center_1_x = 1.85
sub_decoding_graph = image.imread(os.path.join(evaluation_dir, "..", "web-plot", "example_partition_8_circuit_level", f"example_partition_8_circuit_level-{sub_decoding_index}.png"))
imagebox = OffsetImage(sub_decoding_graph, zoom = h * 0.02)
ax.add_artist(AnnotationBbox(imagebox, (image_center_1_x, h/2), frameon = False, zorder=-100))

scaling_x_interval_1 = 0.4
scaling_x_interval_2 = 1.0
image_center_2_x = image_center_1_x + 2 + scaling_x_interval_1
decoding_graph = image.imread(os.path.join(script_dir, "concat_compressed.jpg"))
imagebox = OffsetImage(decoding_graph, zoom = h * 0.0235)
image_2_width = h * 400 / 7457
image_2_height = h * 0.97
ax.add_artist(AnnotationBbox(imagebox, (image_center_2_x, h/2), frameon = False, zorder=-100))

# draw measurement blocks
measurement_block_left = image_center_2_x + image_2_width/2 + scaling_x_interval_2
measurement_block_width = 0.3
measurement_block_height = get_y(delta_T)-get_y(0)

def draw_measurement_blocks(x):
    draw_rounded_rectangle(ax, x, get_y(0), measurement_block_width, measurement_block_height * partitions, JOB_FUSION_COLOR, fc=JOB_FUSION_COLOR, alpha=1)
    for i in range(partitions):
        y = get_y(i * delta_T)
        draw_rounded_rectangle(ax, x, get_y(delta_T * i), measurement_block_width, measurement_block_height, JOB_BASE_COLOR, alpha=1)
        plt.text(x+measurement_block_width/2, y+measurement_block_height/2, f"{i}", size=24, ha="center", va="center", color='black', zorder=20)
draw_measurement_blocks(measurement_block_left)

# draw corresponding lines from 3D decoding graph to a sub-graph
decoding_graph_delta_y = image_2_height / partitions
path_codes_vec_1 = []
for i in range(2):
    path_codes = [(Path.MOVETO, (image_center_2_x - image_2_width/2 - scaling_x_interval_1, h/2 + (i-0.5) * 7.6))
                , (Path.LINETO, (image_center_2_x - image_2_width/2, (i + sub_decoding_index) * decoding_graph_delta_y + (h - image_2_height) / 2))]
    path_codes_vec_1.append(path_codes)
    ax.add_patch(patches.PathPatch(Path([e[1] for e in path_codes], [e[0] for e in path_codes]), color=JOB_FUSION_COLOR, lw=2))
image_1_top_y = path_codes_vec_1[1][0][1][1]

# draw corresponding lines from 3D decoding graph to the time line
path_codes_vec_2 = []
for i in range(partitions + 1):
    path_codes = [(Path.MOVETO, (measurement_block_left - scaling_x_interval_2, i * decoding_graph_delta_y + (h - image_2_height) / 2))
                , (Path.LINETO, (measurement_block_left, get_y(i * delta_T)))]
    path_codes_vec_2.append(path_codes)
    color = JOB_FUSION_COLOR if i == sub_decoding_index or i == sub_decoding_index+1 else "lightgrey"
    ax.add_patch(patches.PathPatch(Path([e[1] for e in path_codes], [e[0] for e in path_codes]), color=color, lw=2))

# add texts
lines = [r"$N = 80, d = 5$", r"$M = 10$", r"$\frac{N}{M} = 8$ partitions"]
plt.text(image_center_1_x, 1.6, "\n".join(lines), size=24, linespacing=2, ha="center", va="center", color='black', zorder=20, bbox=dict(facecolor='white', edgecolor='grey', boxstyle='round,pad=0.8', lw=3, ls=":"))
plt.text(image_center_1_x, image_1_top_y + 0.7, r"$M \times d \times d$", size=30, ha="center", va="center", color='black', zorder=20)
plt.text(image_center_2_x - image_2_width/2 - 0.2, h - 0.5, r"$N \times d \times d$", size=30, ha="right", va="center", color='black', zorder=20)


# draw region for better visual effect
path_1 = [(Path.MOVETO, path_codes_vec_1[0][0][1]), (Path.LINETO, path_codes_vec_1[0][1][1]), (Path.LINETO, path_codes_vec_1[1][1][1])
        , (Path.LINETO, path_codes_vec_1[1][0][1]), (Path.LINETO, path_codes_vec_1[0][0][1])]
i = sub_decoding_index
path_2 = [(Path.MOVETO, path_codes_vec_2[i][0][1]), (Path.LINETO, path_codes_vec_2[i][1][1]), (Path.LINETO, path_codes_vec_2[i+1][1][1])
        , (Path.LINETO, path_codes_vec_2[i+1][0][1]), (Path.LINETO, path_codes_vec_2[i][0][1])]
for path_codes in [path_1, path_2]:
    ax.add_patch(patches.PathPatch(Path([e[1] for e in path_codes], [e[0] for e in path_codes]), color="powderblue", zorder=-1))

# draw time arrow
measurement_time_line_delta_x = measurement_block_width + 0.2
arrow_left = measurement_block_left + measurement_time_line_delta_x
marker_height = 0.1
marker_width = 0.01
def plot_arrow(left):
    plt.arrow(left, padding, 0, h-2*padding-0.2, head_width=0.2, head_length=0.2, fc='k', ec='k', zorder=10)
    plt.text(left - 0.2, h - 1, f"Time", size=30, ha="center", va="center", color='black', rotation=90)
    for i in range(partitions + 1):
        y = get_y(i * delta_T)
        x = left
        ax.add_patch(patches.Rectangle((x - marker_height, y-marker_width/2), marker_height, marker_width, fill=True, color="black"))
plot_arrow(arrow_left)

class ScheduledJob:
    def __init__(self, name, start, end, color, children=None):
        self.name = name
        self.start = start
        self.end = end
        self.color = color
        self.children = children
    def __repr__(self) -> str:
        return f"{self.name}:{self.start}->{self.end}"

task_delta_x = 1.05
task_width = 0.95

class SimpleSchedular:
    def __init__(self, num_threads):
        self.num_threads = num_threads
        self.job_queues = [[] for _ in range(num_threads)]
        self.last_idx = 0
    def find_available_queue(self, ready_at):
        first = None
        for di in range(self.num_threads):
            i = (di + self.last_idx) % self.num_threads
            job_queue = self.job_queues[i]
            ready_time = max(job_queue[-1].end, ready_at) if len(job_queue) > 0 else ready_at
            if first is None:
                first = (i, ready_time)
            else:
                if ready_time < first[1]:
                    first = (i, ready_time)
        self.last_idx = first[0]
        return first
    def add_job(self, name, duration, ready_at, color, thread_preference=None, children=None):
        if thread_preference is not None:
            self.last_idx = thread_preference
        thread_id, start = self.find_available_queue(ready_at)
        if start < ready_at:  # not ready
            start = ready_at
        end = start + duration
        self.job_queues[thread_id].append(ScheduledJob(name, start, end, color, children))
        return end
    def draw(self, start_x):
        for i in range(self.num_threads):
            job_queue = self.job_queues[i]
            x = start_x + i * task_delta_x
            for job in job_queue:
                height = get_y(job.start)-get_y(job.end)
                draw_rounded_rectangle(ax, x, get_y(job.start), task_width, height, job.color)
                plt.text(x+task_width/2, get_y(job.start)-height/2-0.04, f"{job.name}", size=24, ha="center", va="center", color='black', zorder=20)
                if job.children is not None:
                    plt.text(x+0.05, get_y(job.start)-height/2-0.04, f"{job.children[0]}", size=16, ha="left", va="center", color=JOB_CHILDREN_COLOR, zorder=20)
                    plt.text(x+task_width-0.05, get_y(job.start)-height/2-0.04, f"{job.children[1]}", size=16, ha="right", va="center", color=JOB_CHILDREN_COLOR, zorder=20)

base_partition_duration = delta_T * 2.2
fusion_duration = delta_T * 0.5
num_threads = 3

# create offline decoding schedule
assert partitions == 8
offline_schedular = SimpleSchedular(num_threads)
job_finish = []
for i in range(8):
    job_finish.append(offline_schedular.add_job(f"{i}", base_partition_duration, partitions * delta_T, JOB_BASE_COLOR))
for idx, (i, j) in enumerate([(0, 1), (2, 3), (4, 5), (8, 9), (6, 7), (10, 12), (11, 13)]):
    ready_at = max(job_finish[i], job_finish[j])
    job_finish.append(offline_schedular.add_job(f"{idx+8}", fusion_duration, ready_at, JOB_FUSION_COLOR, children=(i, j)))
timeline_decode_block_interval = 0.5
offline_start_x = arrow_left + timeline_decode_block_interval
offline_start_time = partitions * delta_T
offline_finish_time = max(job_finish)

# create online decoding schedule
online_schedular = SimpleSchedular(num_threads)
job_finish = []
for i in range(partitions):
    ready_at = (i + 1) * delta_T
    job_finish.append(online_schedular.add_job(f"{i}", base_partition_duration, ready_at, JOB_BASE_COLOR))
    if i > 0:
        children = (0, 1) if i == 1 else (i+partitions-2, i)
        job_finish.append(online_schedular.add_job(f"{i + 7}", fusion_duration, ready_at + base_partition_duration, JOB_FUSION_COLOR, children=children))
all_tasks_width = task_width + task_delta_x * (num_threads - 1)
offline_end_x = offline_start_x + all_tasks_width
online_start_x = offline_end_x + 1.7
online_end_x = online_start_x + all_tasks_width
online_start_time = delta_T
online_finish_time = max(job_finish)

arrow_left_2 = online_start_x - timeline_decode_block_interval
plot_arrow(arrow_left_2)
draw_measurement_blocks(arrow_left_2 - measurement_time_line_delta_x)

# show the time start and end line
def add_time_line(x_end, y, color="tab:green", x_start=arrow_left):
    ratio = 5
    ax.add_patch(patches.Rectangle((x_start, y-marker_width/2*ratio), x_end - x_start, marker_width*ratio, fill=True, color=color, zorder=-100))
add_time_line(offline_end_x, get_y(partitions * delta_T), x_start=measurement_block_left, color="tab:green")
add_time_line(offline_end_x, get_y(offline_finish_time), color="tab:orange")
add_time_line(w, get_y(1 * delta_T), x_start=arrow_left_2, color="tab:green")
add_time_line(w, get_y(partitions * delta_T), x_start=arrow_left_2, color="tab:red")
add_time_line(w, get_y(online_finish_time), x_start=arrow_left_2, color="tab:orange")

offline_center_x = (offline_start_x + offline_end_x) / 2
online_center_x = (w + arrow_left_2) / 2
# plot the time definitions
def add_time_definition(name, x, y_start, y_end):
    plt.text(x, (y_start+y_end)/2, f"{name}", size=24, ha="center", va="center", color='black', zorder=0, backgroundcolor='white')
    plt.arrow(x, (y_start+y_end)/2, 0, (-y_start+y_end)/2-0.08, head_width=0.15, lw=5, head_length=0.15, fc='k', ec='k', zorder=-1, length_includes_head=True)
    plt.arrow(x, (y_start+y_end)/2, 0, (y_start-y_end)/2+0.08, head_width=0.15, lw=5, head_length=0.15, fc='k', ec='k', zorder=-1, length_includes_head=True)
add_time_definition("$L_1$\n$T_1$", offline_start_x - timeline_decode_block_interval/2, get_y(offline_start_time), get_y(offline_finish_time))
add_time_definition("$L_2$", online_start_x - timeline_decode_block_interval/2, get_y(offline_start_time), get_y(online_finish_time))
add_time_definition("$T_2$", (online_end_x + w) / 2, get_y(online_start_time), get_y(online_finish_time))

# plot the running blocks
offline_schedular.draw(offline_start_x)
online_schedular.draw(online_start_x)

# offline vs online decoding
def add_decoder_name(name, x):
    plt.text(x, h - 0.5, f"{name}", weight='bold', size=30, ha="center", va="center", color='black', zorder=-20)
add_decoder_name("Batch Decoding", offline_center_x)
add_decoder_name("Stream Decoding", online_center_x)

# add texts
multiline_boxstyle = 'round,pad=0.3'
bbox = dict(facecolor='white', edgecolor='grey', boxstyle=multiline_boxstyle, lw=3, alpha=0.5, ls=':')
lines = [r"Latency $L_1$", r"Decoding Time $T_1$", r"$L_1 = O(N d^2)$", r"$T_1 = L_1$"]
plt.text(offline_center_x, get_y(offline_start_time) - 0.6, "\n".join(lines), size=24, linespacing=2, ha="center", va="top", color='black', zorder=20, bbox=bbox)
lines = [r"Latency $L_2$", r"Decoding Time $T_2$", r"$L_2 = O(M d^2)$", r"$T_2 = O(N d^2)$"]
plt.text(online_center_x, get_y(online_finish_time) + 0.6, "\n".join(lines), size=24, linespacing=2, ha="center", va="bottom", color='black', zorder=20, bbox=bbox)

# explanations
# plt.text(measurement_block_left + measurement_block_width/2, get_y(delta_T * partitions) + 0.1, f"(last measurement round finished)", size=24, ha="center", va="bottom", color='tab:orange', zorder=-20, rotation=90)

# add background
background_y = (0, h)
offline_background_x = (offline_start_x, offline_end_x)
ax.add_patch(patches.Rectangle((offline_background_x[0], background_y[0]), offline_background_x[1] - offline_background_x[0], background_y[1] - background_y[0], fill=True, color="#ececff", zorder=-200))
online_background_x = (online_start_x, online_end_x)
ax.add_patch(patches.Rectangle((online_background_x[0], background_y[0]), online_background_x[1] - online_background_x[0], background_y[1] - background_y[0], fill=True, color="#FFFFDD", zorder=-200))

plt.savefig("online-offline-decoding.pdf", dpi=180)


==> figures/evaluation/circuit_decoding_latency_T/plot.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *


plot_median = False

# Create a figure instance
fig, ax = plt.subplots()
ax.set_position(DEFAULT_AXES)

plt.title(r"$32$ threads, $N \times 21 \times 21$", pad=15)
plt.ylabel(('Median ' if plot_median else '') + r'Latency ($ms$)', fontsize=30)
plt.xlabel(r'Measurement Rounds $N$')

# ax.set_xscale('log')
xticks = [(math.log(float(e)), f"${name}$") for (e, name) in [(20, "20"), (100, "100"), (1e3, "$10^3$"), (1e4, "$10^4$"), (1e5, "$10^5$")]]
plt.xticks([e[0] for e in xticks], [e[1] for e in xticks])
plt.xlim([2, 12.5])

ax.set_yscale('log')
yticks = [(1e-3 * float(e), f"${e}$") for e in ["0.1", "1", "10", "100"]]
plt.yticks([e[0] for e in yticks], [e[1] for e in yticks])
plt.ylim([0.8e-4, 0.11])


for idx, name in enumerate(["batch", "stream"]):
    data = GnuplotData(f"data_{name}.txt").data
    plt_arg = [PLOT_ARG_FUSION, PLOT_ARG_FUSION_2, PLOT_ARG_FUSION_3][idx]

    noisy_measurements_vec = []
    samples_vec = []
    median_time_vec = []
    average_time_vec = []

    for i, line in enumerate(data):
        noisy_measurements = float(line[0])
        samples_vec.append(eval(line[4]))
        noisy_measurements_vec.append(noisy_measurements)
        median_time_vec.append(float(line[1]))
        average_time_vec.append(float(line[2]))

    violin_parts = plt.violinplot(samples_vec, positions=[math.log(cc) for cc in noisy_measurements_vec], widths=0.3, showmeans=False, showextrema=False)
    for pc in violin_parts['bodies']:
        pc.set_facecolor(plt_arg["color"])
        pc.set_edgecolor('black')
        pc.set_linewidth(2)
        pc.set_zorder(20)

    fmt = get_plot_arg(plt_arg)[0]
    label = ["Batch Decoding (balanced tree)", "Stream Decoding (mixed tree)"][idx]
    plt.plot([math.log(cc) for cc in noisy_measurements_vec], median_time_vec if plot_median else average_time_vec, fmt, **plt_arg, label=f"{label}")

    if idx == 1:
        # draw 1us line
        x = [ax.get_xlim()[0], ax.get_xlim()[1]]
        y = [sum(average_time_vec[-3:]) / 3] * 2
        print("average time:", y[0])
        plt.plot(x, y, "--", zorder=5, color="C4")
    if idx == 0:
        # draw the linear fitting line
        points = 100
        x_start = 9
        x = [x_start + i / points * (ax.get_xlim()[1] - x_start) for i in range(points + 1)]
        latency_per_round = median_time_vec[-1] / noisy_measurements_vec[-1]
        y = [math.exp(v) * latency_per_round for v in x]
        plt.plot(x, y, "--", zorder=5, color="C0")

plt.grid(axis='x', color=COLOR_GRID)
plt.grid(axis='y', color=COLOR_GRID)
plt.legend(loc="upper left")

plt.savefig('circuit_decoding_latency_T.pdf')  




==> figures/evaluation/circuit_decoding_latency_T_linear_scale/plot.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *


plot_median = False

# Create a figure instance
fig, ax = plt.subplots()
ax.set_position(DEFAULT_AXES)

plt.title(r"$32$ threads, $N \times 21 \times 21$", pad=15)
plt.ylabel(('Median ' if plot_median else '') + r'Latency ($ms$)', fontsize=30)
plt.xlabel(r'Measurement Rounds $N$')

# ax.set_xscale('log')
# xticks = [(math.log(float(e)), f"${name}$") for (e, name) in [(20, "20"), (100, "100"), (1e3, "$10^3$"), (1e4, "$10^4$"), (1e5, "$10^5$")]]
xticks = [(20, "$20$")] + [(2 * i * 1e4, f"${2 * i}0000$") for i in range(1, 8)]
plt.xticks([e[0] for e in xticks], [e[1] for e in xticks])
plt.xlim([2, 13])
plt.xlim([-3000, 150000])

ax.set_yscale('log')
yticks = [(1e-3 * float(e), f"${e}$") for e in ["0.1", "1", "10", "100"]]
plt.yticks([e[0] for e in yticks], [e[1] for e in yticks])
plt.ylim([1e-4, 1])


for idx, name in enumerate(["batch", "stream"]):
    data = GnuplotData(f"data_{name}.txt").data
    plt_arg = [PLOT_ARG_FUSION, PLOT_ARG_FUSION_2, PLOT_ARG_FUSION_3][idx]

    noisy_measurements_vec = []
    samples_vec = []
    median_time_vec = []
    average_time_vec = []

    for i, line in enumerate(data):
        noisy_measurements = float(line[0])
        samples_vec.append(eval(line[4]))
        noisy_measurements_vec.append(noisy_measurements)
        median_time_vec.append(float(line[1]))
        average_time_vec.append(float(line[2]))

    violin_parts = plt.violinplot(samples_vec, positions=[cc for cc in noisy_measurements_vec], widths=5000, showmeans=False, showextrema=False)
    for pc in violin_parts['bodies']:
        pc.set_facecolor(plt_arg["color"])
        pc.set_edgecolor('black')
        pc.set_linewidth(2)
        pc.set_zorder(20)

    fmt = get_plot_arg(plt_arg)[0]
    label = ["Batch Decoding (balanced tree)", "Stream Decoding (mixed tree)"][idx]
    plt.plot([cc for cc in noisy_measurements_vec], median_time_vec if plot_median else average_time_vec, fmt, **plt_arg, label=f"{label}")

    if idx == 1:
        # draw 1us line
        x = [ax.get_xlim()[0], ax.get_xlim()[1]]
        y = [sum(average_time_vec[-9:]) / 9] * 2
        print("average time:", y[0])
        plt.plot(x, y, "--", zorder=5, color="C4")
    if idx == 0:
        # draw the linear fitting line
        points = 100
        x = [ax.get_xlim()[0] + i / points * (ax.get_xlim()[1] - ax.get_xlim()[0]) for i in range(points + 1)]
        start = 0
        latency_per_round = (median_time_vec[-1] - median_time_vec[start]) / (noisy_measurements_vec[-1] - noisy_measurements_vec[start])
        y = [median_time_vec[start] + (v - noisy_measurements_vec[start]) * latency_per_round for v in x]
        plt.plot(x, y, "--", zorder=5, color="C0")

plt.grid(axis='x', color=COLOR_GRID)
plt.grid(axis='y', color=COLOR_GRID)
plt.legend(loc="upper left")

plt.savefig('circuit_decoding_latency_T_linear_scale.pdf')  




==> figures/evaluation/circuit_decoding_throughput_threads64/plot.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *


# Create a figure instance
fig, ax = plt.subplots()
ax.set_position(DEFAULT_AXES)

plt.title(r"$128$ threads, $10^5 \times d \times d$", pad=15)
plt.ylabel(r'Decoding Time per Round ($\mu s$)', fontsize=30)
plt.xlabel(r'Code Distance $d$')

ax.set_xscale('log')
# there is a bug of matplotlib that keeps plot "1x10^1" and "2x10^1"....
xticks = [(d,'') for d in [20,30]] + [(d, f"${d}$") for d in [11,13,15,17,21,25,29,33]]
plt.xticks([e[0] for e in xticks], [e[1] for e in xticks])
plt.xlim([10, 39])

ax.set_yscale('log')
yticks = [(1e-6 * float(pl), f"${pl}$") for pl in ["0.1","0.3",1,3,10]]
plt.yticks([e[0] for e in yticks], [e[1] for e in yticks])
plt.ylim([5e-8, 0.8e-5])


for idx in range(3):
    data_filename = ["data_p0.004.txt", "data_p0.002.txt", "data_p0.001.txt"][idx]
    plt_arg = [PLOT_ARG_FUSION_3, PLOT_ARG_FUSION_2, PLOT_ARG_FUSION][idx]
    label = [r"$p = 0.4\%$", r"$p = 0.2\%$", r"$p = 0.1\%$"][idx]

    gnuplot_data = GnuplotData(data_filename)
    data = gnuplot_data.data
    d_vec = []
    average_time_vec = []

    for line in data:
        d_vec.append(int(line[0]))
        average_time_vec.append(float(line[2]))

    plt_arg["zorder"] = 10
    fmt = get_plot_arg(plt_arg)[0]
    ax.plot(d_vec, average_time_vec, fmt, **plt_arg, label=label)


# draw 1us line
x = np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100)
y = x * 0 + 1e-6
plt.plot(x, y, "--", zorder=5, color="C1")


# fix bug of matplotlib that keeps plot "1x10^1" and "2x10^1"....
(w, h) = mpl.rcParams['figure.figsize']
fixw = 0.01
for d in [20, 30]:
    ax.add_patch(patches.Rectangle((d-fixw, 0), fixw*2, h, fill=True, color="white", zorder=3))


plt.grid(axis='x', color=COLOR_GRID)
plt.grid(axis='y', color=COLOR_GRID)
plt.legend(loc="upper left")

plt.savefig("circuit_decoding_throughput_threads64.pdf")  


==> figures/evaluation/circuit_decoding_time_d/plot.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *


# Create a figure instance
fig, ax = plt.subplots()
ax.set_position(DEFAULT_AXES)

plt.title(r"$d \times d \times d$", pad=15)
plt.ylabel(r'Decoding Time per Round ($\mu s$)', fontsize=30)
plt.xlabel(r'Code Distance $d$')

ax.set_xscale('log')
xticks = [(d, d) for d in [3,5,7,10,20,50,100]]
plt.xticks([e[0] for e in xticks], [e[1] for e in xticks])
plt.xlim([2, 120])

ax.set_yscale('log')
yticks = [(1e-6 * float(pl), f"${pl}$") for pl in ["0.1",1,10,100,1000]]
plt.yticks([e[0] for e in yticks], [e[1] for e in yticks])
plt.ylim([5e-8, 2e-3])


for idx in range(3):
    data_filename = ["data_fusion.txt", "data_pymatching.txt", "data_blossomV.txt"]
    plt_arg = [PLOT_ARG_PARITY, PLOT_ARG_SPARSE, PLOT_ARG_BLOSSOM_V][idx]
    label = [r"Parity Blossom", r"Sparse Blossom", r"Blossom V"][idx]
    starting_row = 12 if idx != 2 else 5
    ending_row = None if idx != 2 else 10

    gnuplot_data = GnuplotData(data_filename[idx])
    slope, intercept, r = gnuplot_data.fit(0, 2, x_func=lambda x:math.log((float(x)**2)), y_func=lambda y:math.log(float(y)), starting_row=starting_row, ending_row=ending_row)
    label += f" $\propto n^{{{round(slope*1e2)/1e2}}}$"

    data = gnuplot_data.data
    d_vec = []
    average_time_vec = []

    for line in data:
        d_vec.append(int(line[0]))
        average_time_vec.append(float(line[2]))

    fmt = get_plot_arg(plt_arg)[0]
    plt.plot(d_vec, average_time_vec, fmt, **plt_arg, label=label, zorder=4-idx)

    # draw fit
    x = np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100)
    slope, intercept, r = gnuplot_data.fit(0, 2, x_func=lambda x:math.log(float(x)), y_func=lambda y:math.log(float(y)), starting_row=starting_row, ending_row=ending_row)
    y = math.exp(intercept) * (x ** slope)
    plt.plot(x, y, "--", **plt_arg)

plt.grid(axis='x', color=COLOR_GRID)
plt.grid(axis='y', color=COLOR_GRID)
plt.legend(loc="upper left")

plt.savefig("circuit_decoding_time_d.pdf")  


==> figures/evaluation/circuit_fusion_time_children_count/plot.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *


# Create a figure instance
fig, ax = plt.subplots()
ax.set_position(DEFAULT_AXES)

plt.title(r"$10^5 \times 21 \times 21, M = 50$", pad=15)
plt.ylabel(r'Fusion Time ($\mu s$)', fontsize=30)
plt.xlabel(r'Number of Leaf Partitions')

# ax.set_xscale('log')  # violin plot looks funny in log plot, so I'll create the log plot manually
xticks = [(i, f"${2 ** i}$") for i in range(1, 6)] + [(i, f"${2 ** i}$" if i % 2 == 0 else "") for i in range(6, 11, 1)] + [(10, "$1000$")]
plt.xticks([e[0] for e in xticks], [e[1] for e in xticks])
plt.xlim([0, 11])

# ax.set_yscale('log')
yticks = [(0, "$0$")] + [(i * 1e-4, f"${i}00$") for i in range(1,7)]
plt.yticks([e[0] for e in yticks], [e[1] for e in yticks])
plt.ylim([0, 3.5e-4])

for is_balance in [True, False]:

    data = GnuplotData("balance_tree.txt" if is_balance else "linear_tree.txt").data
    plt_arg = PLOT_ARG_FUSION if is_balance else PLOT_ARG_FUSION_LINEAR
    label = "Balanced Tree" if is_balance else "Linear Tree"

    children_count_vec = []
    samples_vec = []
    average_time_vec = []
    time_stddev_vec = []

    for line in data:
        children_count = int(line[0])
        if children_count == 1:
            continue  # this is the base partition
        if is_balance:
            if children_count in [2 ** i for i in range(12)] or children_count == 1000:
                samples_vec.append(eval(line[3]))
                children_count_vec.append(children_count)
                average_time_vec.append(float(line[1]))
                time_stddev_vec.append(float(line[2]))
        else:
            if children_count >= 8 or children_count <= 4 or children_count == 6:
                samples_vec.append(eval(line[3]))
                children_count_vec.append(children_count)
                average_time_vec.append(float(line[1]))
                time_stddev_vec.append(float(line[2]))

    violin_parts = plt.violinplot(samples_vec, positions=[math.log2(cc) for cc in children_count_vec], widths=0.4, showmeans=False, showextrema=False)
    for pc in violin_parts['bodies']:
        pc.set_facecolor(plt_arg["color"])
        pc.set_edgecolor('black')
        pc.set_linewidth(2)
        pc.set_zorder(20)

    plt.errorbar([math.log2(cc) for cc in children_count_vec], average_time_vec, yerr=time_stddev_vec, **plt_arg, label=label)

plt.grid(axis='x', color=COLOR_GRID)
plt.grid(axis='y', color=COLOR_GRID)
plt.legend(loc="upper left")

plt.savefig('circuit_fusion_time_children_count.pdf')  


==> figures/evaluation/circuit_fusion_time_d/plot.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *


# Create a figure instance
fig, ax = plt.subplots()
ax.set_position(DEFAULT_AXES)

plt.title(r"$(2M) \times d \times d, M = 50$", pad=15)
plt.ylabel(r'Fusion Time ($\mu s$)', fontsize=30)
plt.xlabel(r'Code Distance $d$')

# ax.set_xscale('log')  # violin plot looks funny in log plot, so I'll create the log plot manually
xticks = [(math.log2(e), f"${e}$") for e in [3,5,7,11,17,33,67,139,285,591]]
plt.xticks([e[0] for e in xticks], [e[1] for e in xticks])
plt.xlim([1, 8])

ax.set_yscale('log')
yticks = [(1e-6, "$1$")] + [(1e-5, "$10$")] + [((10 ** i) * 1e-6, f"$10^{i}$") for i in range(2,7)]
plt.yticks([e[0] for e in yticks], [e[1] for e in yticks])
plt.ylim([3e-7, 1e-2])


data = GnuplotData("data.txt").data
plt_arg = PLOT_ARG_FUSION
label = "Balanced Tree, Root Fusion"

children_count_vec = []
samples_vec = []
average_time_vec = []
time_stddev_vec = []

for idx, line in enumerate(data):
    children_count = int(line[0])
    if children_count == 1:
        continue  # this is the base partition
    if idx >= 3 and idx % 2 == 1:
        continue
    samples_vec.append(eval(line[3]))
    children_count_vec.append(children_count)
    average_time_vec.append(float(line[1]))
    time_stddev_vec.append(float(line[2]))

violin_parts = plt.violinplot(samples_vec, positions=[math.log2(cc) for cc in children_count_vec], widths=0.4, showmeans=False, showextrema=False)
for pc in violin_parts['bodies']:
    pc.set_facecolor(plt_arg["color"])
    pc.set_edgecolor('black')
    pc.set_linewidth(2)
    pc.set_zorder(20)


# draw fitting
gnuplot_data = GnuplotData("data.txt")
slope, intercept, r = gnuplot_data.fit(0, 1, x_func=lambda x:math.log(float(x)), y_func=lambda y:math.log(float(y)), starting_row=6)
print(f"fit: {math.exp(intercept)} * (x ** {slope})")
# draw fit
x = np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100)
y = math.exp(intercept) * ((math.e ** x) ** slope)
slope_str = f"{slope}"[:4]

p_fusion = plt.errorbar([math.log2(cc) for cc in children_count_vec], average_time_vec, yerr=time_stddev_vec, **plt_arg, label=f"Fusion Time $\\propto d^{{{slope_str}}}$")
fmt = get_plot_arg(plt_arg)[0]
p_fit = plt.plot(np.log2(np.exp(x)), y, "--", **plt_arg)

plt.grid(axis='x', color=COLOR_GRID)
plt.grid(axis='y', color=COLOR_GRID)
plt.legend(loc="upper left")
# plt.legend([(p_fusion[0], p_fit[0])], [f"Fusion Time $\\propto d^{{{slope_str}}}$"], numpoints=1, handler_map={tuple: HandlerTupleVertical()}, loc="upper left")

plt.savefig('circuit_fusion_time_d.pdf')  


==> figures/evaluation/circuit_fusion_time_delta_T/plot.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *


# Create a figure instance
fig, ax = plt.subplots()
ax.set_position(DEFAULT_AXES)

plt.title(r"$(32M) \times 21 \times 21$", pad=15)
plt.ylabel(r'Fusion Time ($\mu s$)', fontsize=30)
plt.xlabel(r'Leaf Partition Size $M$')

# ax.set_xscale('log')  # violin plot looks funny in log plot, so I'll create the log plot manually
xticks = [(i, f"${2 ** i}$") for i in range(1, 6)] + [(i, f"${2 ** i}$" if i % 2 == 0 else "") for i in range(6, 11, 1)]
plt.xticks([e[0] for e in xticks], [e[1] for e in xticks])
plt.xlim([0, 11])

# ax.set_yscale('log')
yticks = [(0, "$0$")] + [(i * 1e-4, f"${i}00$") for i in range(1,7)]
plt.yticks([e[0] for e in yticks], [e[1] for e in yticks])
plt.ylim([0, 3.5e-4])


data = GnuplotData("data.txt").data
plt_arg = PLOT_ARG_FUSION
label = "Balanced Tree, Root Fusion"

children_count_vec = []
samples_vec = []
average_time_vec = []
time_stddev_vec = []

for idx, line in enumerate(data):
    children_count = int(line[0])
    if children_count == 1:
        continue  # this is the base partition
    if idx >= 3 and idx % 2 == 0:
        continue
    samples_vec.append(eval(line[3]))
    children_count_vec.append(children_count)
    average_time_vec.append(float(line[1]))
    time_stddev_vec.append(float(line[2]))

violin_parts = plt.violinplot(samples_vec, positions=[math.log2(cc) for cc in children_count_vec], widths=0.4, showmeans=False, showextrema=False)
for pc in violin_parts['bodies']:
    pc.set_facecolor(plt_arg["color"])
    pc.set_edgecolor('black')
    pc.set_linewidth(2)
    pc.set_zorder(20)

plt.errorbar([math.log2(cc) for cc in children_count_vec], average_time_vec, yerr=time_stddev_vec, **plt_arg, label=label)

plt.grid(axis='x', color=COLOR_GRID)
plt.grid(axis='y', color=COLOR_GRID)
plt.legend(loc="upper left")

plt.savefig('circuit_fusion_time_delta_T.pdf')  


==> figures/evaluation/circuit_pymatching_compare_various_T/plot.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *


# Create a figure instance
fig, ax = plt.subplots()
ax.set_position(DEFAULT_AXES)

plt.title(r"$N \times 21 \times 21$", pad=15)
plt.ylabel(r'Decoding Time per Round ($\mu s$)', fontsize=30)
plt.xlabel(r'Measurement Rounds $N$')

ax.set_xscale('log')
xticks = [(1, "$1$"), (10, "$10$")] + [(10 ** i, f"$10^{i}$") for i in range(2,6)]
plt.xticks([e[0] for e in xticks], [e[1] for e in xticks])
plt.xlim([0.7, 130000])

ax.set_yscale('log')
yticks = [(e * 1e-6, f"${e}$") for e in [0.3, 1, 3, 10, 30, 100, 300]]
plt.yticks([e[0] for e in yticks], [e[1] for e in yticks])
plt.ylim([1e-6, 70e-5])


for idx in range(4):
    data_filename = ["data_fusion.txt", "data_parity.txt", "data_pymatching.txt", "data_blossomV.txt"]
    plt_arg = [PLOT_ARG_FUSION, PLOT_ARG_PARITY, PLOT_ARG_SPARSE, PLOT_ARG_BLOSSOM_V][idx]
    label = [r"Fusion Blossom", r"Parity Blossom", r"Sparse Blossom", r"Blossom V"][idx]

    data = GnuplotData(data_filename[idx]).data
    d_vec = []
    average_time_vec = []

    for line in data:
        d_vec.append(int(line[0]))
        average_time_vec.append(float(line[2]))

    fmt = get_plot_arg(plt_arg)[0]
    plt.plot(d_vec, average_time_vec, fmt, **plt_arg, label=label, zorder=5-idx)

plt.grid(axis='x', color=COLOR_GRID)
plt.grid(axis='y', color=COLOR_GRID)
plt.legend(loc="upper right")

plt.savefig("circuit_pymatching_compare_various_T.pdf")  


==> figures/evaluation/circuit_thread_pool_size_partition_1k/plot.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *


# Create a figure instance
fig, ax = plt.subplots()
ax.set_position(DEFAULT_AXES)

plt.title(r"$10^5 \times 21 \times 21$", pad=15)
plt.ylabel(r'Decoding Time per Round ($\mu s$)', fontsize=30)
plt.xlabel(r'Number of Threads')

ax.set_xscale('log')
xticks = [(2 ** e, f"${2 ** e}$") for e in range(0, 9)]
plt.xticks([e[0] for e in xticks], [e[1] for e in xticks])
plt.xlim([0.8, 286])

ax.set_yscale('log')
yticks = [(e * 1e-6, f"${e}$") for e in [0.3, 1, 3, 10, 30]]
plt.yticks([e[0] for e in yticks], [e[1] for e in yticks])
plt.ylim([2e-7, 3.9e-5])


for idx in range(2):
    data_filename = ["data.txt", "../circuit_pymatching_compare_various_T/data_pymatching.txt"][idx]
    plt_arg = [PLOT_ARG_FUSION, PLOT_ARG_SPARSE][idx]
    label = [r"Fusion Blossom", r"Sparse Blossom"][idx]

    gnuplot_data = GnuplotData(data_filename)
    data = gnuplot_data.data
    threads_vec = []
    average_time_vec = []

    for line in data:
        threads_vec.append(int(line[0]))
        average_time_vec.append(float(line[2]))
    if idx == 1:
        assert threads_vec[-1] == 100000
        threads_vec = [1]
        average_time_vec = [average_time_vec[-1]]

    fmt = get_plot_arg(plt_arg)[0]
    p = plt.plot(threads_vec, average_time_vec, fmt, **plt_arg, label=label)
    if idx == 0:
        p_fusion = p
    else:
        p_sparse = p

    if idx == 1:
        x = np.linspace(1, 256)
        y = x * 0 + average_time_vec[0]
        plt.plot(x, y, "-", **plt_arg)

    if idx == 0:
        # slope, intercept, r = gnuplot_data.fit(0, 2, x_func=lambda x:1/float(x), y_func=lambda y:float(y), starting_row=4, ending_row=12)
        # # print(f"fit: {intercept} + {slope}/x")
        # x = np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100)
        # y = intercept+ slope/x

        x = np.linspace(1, 256)
        y = average_time_vec[0] / x
        p_fit = plt.plot(x, y, "--", **plt_arg, label="(expected speedup)")

edge_color = "#CCCCCC"
face_color = "white"
plt.text(64, 1.5e-6, "\\verb|#|Cores", size=FONT_SIZE, ha="center", va="center", color='black', zorder=20, bbox=dict(
    boxstyle="round",
    ec=edge_color,
    fc=face_color,
    )
)
plt.arrow(64, 1.5e-6, 0, -1e-6, head_width=5, head_length=0.7e-7, fc='k', ec='k', zorder=10)
plt.text(103, 3e-6, "\\verb|#|Hyper-Threads", size=FONT_SIZE, ha="center", va="center", color='black', zorder=20, bbox=dict(
    boxstyle="round",
    ec=edge_color,
    fc=face_color,
    )
)
plt.arrow(128, 3e-6, 0, -2.5e-6 - 0.7e-7, head_width=10, head_length=0.6e-7, fc='k', ec='k', zorder=10)

x = np.linspace(ax.get_xlim()[0], ax.get_xlim()[1], 100)
y = x * 0 + 1e-6
plt.plot(x, y, "--", zorder=5, color="C1")

plt.grid(axis='x', color=COLOR_GRID)
plt.grid(axis='y', color=COLOR_GRID)
plt.legend(loc="upper right")
# plt.legend([(p_fusion[0], p_fit[0]), p_sparse[0]], ["Fusion Blossom (linear speedup)", "Sparse Blossom"], numpoints=1, handler_map={tuple: HandlerTupleVertical()}, loc="upper right")

plt.savefig("circuit_thread_pool_size_partition_1k.pdf")  


==> figures/evaluation/code/plot.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from matplotlib.path import Path
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *

(w, h) = (5, 5)
mpl.rcParams['figure.figsize'] = (w, h)

# Create a figure instance without border
fig, ax = plt.subplots()
ax.set_position(FULL_AXES)
plt.xlim([0, w])
plt.ylim([0, h])
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)
ax.get_xaxis().set_ticks([])
ax.get_yaxis().set_ticks([])

d = 5
padding = 0.39
scale = 1.05
def pos(i):
    origin = padding + i * 0.4225
    return w/2 + (origin-w/2) * scale
def getxy(i, j):
    return (pos(j), h-pos(i))


import matplotlib.image as image
decoding_graph = image.imread(os.path.join(evaluation_dir, "..", "web-plot", "model-graph", "model-graph.png"))
from matplotlib.offsetbox import (OffsetImage, AnnotationBbox)
imagebox = OffsetImage(decoding_graph, zoom = w / 2000 * 100 * 0.68)
# ax.add_artist(AnnotationBbox(imagebox, (w/2, h/2), frameon=False, zorder=-100))
# plt.imshow(decoding_graph, origin='lower', extent=[0, 0, w, h])

qubit_radius = 0.12
def draw_data_qubit(i, j):
    ax.add_patch(patches.Circle(getxy(i, j), qubit_radius, color='black'))
# # debug coordinates
# for i in range(11):
#     draw_data_qubit(i, 0)
# for j in range(11):
#     draw_data_qubit(0, j)
for i in range(11):
    for j in range(11):
        if i % 2 == 1 and j % 2 == 1:
            draw_data_qubit(i, j)

stabilizer_radius = 0.15
def draw_stabilizer_operator(i, j, di, dj, color, is_Z):
    if i + di < 1 or i + di > 10:
        return
    if j + dj < 1 or j + dj > 10:
        return
    shorter = 0.5
    end_xy = getxy(i + di * shorter, j + dj * shorter)
    path_codes = [(Path.MOVETO, getxy(i, j)) , (Path.LINETO, end_xy)]
    ax.add_patch(patches.PathPatch(Path([e[1] for e in path_codes], [e[0] for e in path_codes]), color=color, lw=22.5, zorder=-10))
    ax.add_patch(patches.Circle(end_xy, stabilizer_radius, color=color))
    text = "$\hat{Z}$" if is_Z else "$\hat{X}$"
    color = "black" if is_Z else "lightgrey"
    plt.text(end_xy[0], end_xy[1]-0.03, text, size=18, ha="center", va="center", color=color, zorder=20)
def draw_stabilizer(i, j, is_Z):
    color = '#CFE2F3' if is_Z else '#EEFFEE'
    ax.add_patch(patches.Circle(getxy(i, j), stabilizer_radius, color=color))
    for di, dj in [(1,1), (1,-1), (-1,1), (-1,-1)]:
        draw_stabilizer_operator(i, j, di, dj, color, is_Z)
    if is_Z:
        ax.add_patch(patches.Circle(getxy(i, j), stabilizer_radius, ec="black", fc="white", lw=2))
for i in range(11):
    for j in range(11):
        if i % 2 == 0 and j % 2 == 0:
            is_Z = (i + j) % 4 == 2
            if is_Z and (j == 0 or j == 10):
                continue
            if not is_Z and (i == 0 or i == 10):
                continue
            draw_stabilizer(i, j, is_Z)

plt.savefig("code.pdf")  


==> figures/evaluation/common.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patches as patches

import matplotlib.colors as mcolors
def get_modified_color(color="tab:blue", delta=0):
    rgb = mcolors.to_rgb(color)
    hsv = mcolors.rgb_to_hsv(rgb)
    hsv = ((hsv[0] + 1 + delta) % 1, hsv[1], hsv[2])
    return mcolors.hsv_to_rgb(hsv)

# print(mpl.rcParams.keys)

COLOR_FUSION = "tab:blue"
COLOR_PARITY = "tab:red"
COLOR_SPARSE = "tab:brown"
COLOR_BLOSSOM_V = "tab:grey"
COLOR_FUSION_LINEAR = get_modified_color(COLOR_FUSION, -0.2)

COLOR_GRID = "#EEEEEE"

PLOT_ARG_COMMON = {
    "fmt": "-o",
    "markersize": 10,
    "capsize": 3,
}

# https://matplotlib.org/stable/api/_as_gen/matplotlib.pyplot.plot.html

PLOT_ARG_FUSION = PLOT_ARG_COMMON.copy()
PLOT_ARG_FUSION["fmt"] = "-s"
PLOT_ARG_FUSION["color"] = COLOR_FUSION

hue_delta = 0.1
PLOT_ARG_FUSION_2 = PLOT_ARG_COMMON.copy()
PLOT_ARG_FUSION_2["fmt"] = "-o"
PLOT_ARG_FUSION_2["color"] = get_modified_color(COLOR_FUSION, hue_delta)
PLOT_ARG_FUSION_3 = PLOT_ARG_COMMON.copy()
PLOT_ARG_FUSION_3["fmt"] = "-v"
PLOT_ARG_FUSION_3["color"] = get_modified_color(COLOR_FUSION, hue_delta * 2)

PLOT_ARG_FUSION_LINEAR = PLOT_ARG_COMMON.copy()
PLOT_ARG_FUSION_LINEAR["fmt"] = "-v"
PLOT_ARG_FUSION_LINEAR["color"] = COLOR_FUSION_LINEAR

PLOT_ARG_PARITY = PLOT_ARG_COMMON.copy()
PLOT_ARG_PARITY["fmt"] = "-^"
PLOT_ARG_PARITY["color"] = COLOR_PARITY

PLOT_ARG_SPARSE = PLOT_ARG_COMMON.copy()
PLOT_ARG_SPARSE["fmt"] = "-o"
PLOT_ARG_SPARSE["color"] = COLOR_SPARSE

PLOT_ARG_BLOSSOM_V = PLOT_ARG_COMMON.copy()
PLOT_ARG_BLOSSOM_V["fmt"] = "-v"
PLOT_ARG_BLOSSOM_V["color"] = COLOR_BLOSSOM_V

def get_plot_arg(plt_arg):
    fmt = plt_arg["fmt"]
    del plt_arg["fmt"]
    del plt_arg["capsize"]
    return [fmt]

FONT_SIZE = 24
plt.rcParams['text.usetex'] = True
# mpl.rcParams['font.family'] = 'Arial'
mpl.rcParams['font.family'] = 'Helvetica'
# mpl.rcParams['font.family'] = 'Times New Roman'
mpl.rcParams['font.size'] = FONT_SIZE
SMALL_FONT_SIZE = 20

DEFAULT_WIDTH = 10
DEFAULT_HEIGHT = 7
mpl.rcParams['figure.figsize'] = (DEFAULT_WIDTH, DEFAULT_HEIGHT)

DEFAULT_AXES = (0.13, 0.12, 0.86, 0.78)
FULL_AXES = (0, 0, 1, 1)


# https://stackoverflow.com/questions/63283057/vertically-stack-lines-in-legend
from matplotlib.legend_handler import HandlerLine2D, HandlerTuple
class HandlerTupleVertical(HandlerTuple):
    def __init__(self, **kwargs):
        HandlerTuple.__init__(self, **kwargs)

    def create_artists(self, legend, orig_handle,
                       xdescent, ydescent, width, height, fontsize, trans):
        numlines = len(orig_handle)
        handler_map = legend.get_legend_handler_map()
        height_y = (height / numlines)
        leglines = []
        for i, handle in enumerate(orig_handle):
            handler = legend.get_legend_handler(handler_map, handle)
            legline = handler.create_artists(legend, handle, xdescent, (2*i + 1)*height_y, width, 2*height, fontsize, trans)
            leglines.extend(legline)
        return leglines


class FusionTree:
    def __init__(self):
        self.x_bias = 2
        self.y_bias = 2
        self.x_interval = 0.4
        self.y_interval_base = 0.4
        self.y_interval_fuse = 0.2
        self.base_width = 0.3
        self.base_height = 0.1
        self.base_rounding = 0.01
        self.radius = 0.05
        self.partitions_num = 4
        self.fusions = [(0, 1), (2, 3), (4, 5)]
        self.zorder = 0
        self.linewidth = 1
    def draw(self, ax):
        center_vec = []
        for i in range(self.partitions_num):
            x_center = self.x_bias + self.x_interval * i + self.base_width/2
            y_center = self.y_bias + self.base_height/2
            center_vec.append((x_center, y_center))
            ax.add_patch(patches.FancyBboxPatch((x_center-self.base_width/2, y_center-self.base_height/2),
                abs(self.base_width), abs(self.base_height),
                boxstyle=f"round,pad=0,rounding_size={self.base_rounding}",
                ec=COLOR_PARITY, fc="white",
                linewidth=self.linewidth,
                fill=True,
                zorder=self.zorder,
            ))
        for idx, (i, j) in enumerate(self.fusions):
            unit_index = idx + self.partitions_num
            x_center = (center_vec[i][0] + center_vec[j][0])/2
            y_center = max(center_vec[i][1] + (self.y_interval_base if i < self.partitions_num else self.y_interval_fuse), 
                    center_vec[j][1] + (self.y_interval_base if j < self.partitions_num else self.y_interval_fuse))
            center_vec.append((x_center, y_center))
            ax.add_patch(patches.Circle((x_center, y_center), self.radius, color=COLOR_FUSION, zorder=self.zorder))
            ax.plot([x_center, center_vec[i][0]], [y_center, center_vec[i][1]], zorder=self.zorder-1, color="k")
            ax.plot([x_center, center_vec[j][0]], [y_center, center_vec[j][1]], zorder=self.zorder-1, color="k")

# diagram

JOB_FUSION_COLOR = "tab:blue"
JOB_BASE_COLOR = "tab:red"
JOB_CHILDREN_COLOR = "grey"

def draw_rounded_rectangle(ax, x, y, width, height, color, rounded=True, zorder=None, fc="white", alpha=0.8, ls="-"):
    rounding_size = 0.15
    if width/2 < rounding_size:
        rounding_size = width/2
    if not rounded:
        rounding_size = 0
    p_bbox = patches.FancyBboxPatch((x, y),
        abs(width), abs(height),
        boxstyle=f"round,pad=0,rounding_size={rounding_size}",
        ec=color, fc=fc, ls=ls,
        linewidth=2,
        fill=True,
        alpha=alpha,
        zorder=zorder,
    )
    ax.add_patch(p_bbox)


import subprocess, tempfile, sys, os

def run_command_get_stdout(command, no_stdout=False, use_tmp_out=False, stderr_to_stdout=False):
    stdout = subprocess.PIPE
    if use_tmp_out:
        out_file = tempfile.NamedTemporaryFile(delete=False)
        out_filename = out_file.name
        stdout = out_file
    if no_stdout:
        stdout = sys.stdout
    process = subprocess.Popen(command, universal_newlines=True, stdout=stdout, stderr=(stdout if stderr_to_stdout else sys.stderr)
        , bufsize=100000000)
    stdout, _ = process.communicate()
    if use_tmp_out:
        out_file.flush()
        out_file.close()
        with open(out_filename, "r", encoding="utf8") as f:
            stdout = f.read()
        os.remove(out_filename)
    return stdout, process.returncode


"""
<bound method Mapping.keys of RcParams({'_internal.classic_mode': False,
          'agg.path.chunksize': 0,
          'animation.bitrate': -1,
          'animation.codec': 'h264',
          'animation.convert_args': ['-layers', 'OptimizePlus'],
          'animation.convert_path': 'convert',
          'animation.embed_limit': 20.0,
          'animation.ffmpeg_args': [],
          'animation.ffmpeg_path': 'ffmpeg',
          'animation.frame_format': 'png',
          'animation.html': 'none',
          'animation.writer': 'ffmpeg',
          'axes.autolimit_mode': 'data',
          'axes.axisbelow': 'line',
          'axes.edgecolor': 'black',
          'axes.facecolor': 'white',
          'axes.formatter.limits': [-5, 6],
          'axes.formatter.min_exponent': 0,
          'axes.formatter.offset_threshold': 4,
          'axes.formatter.use_locale': False,
          'axes.formatter.use_mathtext': False,
          'axes.formatter.useoffset': True,
          'axes.grid': False,
          'axes.grid.axis': 'both',
          'axes.grid.which': 'major',color
          'axes.labelcolor': 'black',
          'axes.labelpad': 4.0,
          'axes.labelsize': 'medium',
          'axes.labelweight': 'normal',
          'axes.linewidth': 0.8,
          'axes.prop_cycle': cycler('color', ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728', '#9467bd', '#8c564b', '#e377c2', '#7f7f7f', '#bcbd22', '#17becf']),
          'axes.spines.bottom': True,
          'axes.spines.left': True,
          'axes.spines.right': True,
          'axes.spines.top': True,
          'axes.titlecolor': 'auto',
          'axes.titlelocation': 'center',
          'axes.titlepad': 6.0,
          'axes.titlesize': 'large',
          'axes.titleweight': 'normal',
          'axes.titley': None,
          'axes.unicode_minus': True,
          'axes.xmargin': 0.05,
          'axes.ymargin': 0.05,
          'axes.zmargin': 0.05,
          'axes3d.grid': True,
          'backend': 'MacOSX',
          'backend_fallback': True,
          'boxplot.bootstrap': None,
          'boxplot.boxprops.color': 'black',
          'boxplot.boxprops.linestyle': '-',
          'boxplot.boxprops.linewidth': 1.0,
          'boxplot.capprops.color': 'black',
          'boxplot.capprops.linestyle': '-',
          'boxplot.capprops.linewidth': 1.0,
          'boxplot.flierprops.color': 'black',
          'boxplot.flierprops.linestyle': 'none',
          'boxplot.flierprops.linewidth': 1.0,
          'boxplot.flierprops.marker': 'o',
          'boxplot.flierprops.markeredgecolor': 'black',
          'boxplot.flierprops.markeredgewidth': 1.0,
          'boxplot.flierprops.markerfacecolor': 'none',
          'boxplot.flierprops.markersize': 6.0,
          'boxplot.meanline': False,
          'boxplot.meanprops.color': 'C2',
          'boxplot.meanprops.linestyle': '--',
          'boxplot.meanprops.linewidth': 1.0,
          'boxplot.meanprops.marker': '^',
          'boxplot.meanprops.markeredgecolor': 'C2',
          'boxplot.meanprops.markerfacecolor': 'C2',
          'boxplot.meanprops.markersize': 6.0,
          'boxplot.medianprops.color': 'C1',
          'boxplot.medianprops.linestyle': '-',
          'boxplot.medianprops.linewidth': 1.0,
          'boxplot.notch': False,
          'boxplot.patchartist': False,
          'boxplot.showbox': True,
          'boxplot.showcaps': True,
          'boxplot.showfliers': True,
          'boxplot.showmeans': False,
          'boxplot.vertical': True,
          'boxplot.whiskerprops.color': 'black',
          'boxplot.whiskerprops.linestyle': '-',
          'boxplot.whiskerprops.linewidth': 1.0,
          'boxplot.whiskers': 1.5,
          'contour.algorithm': 'mpl2014',
          'contour.corner_mask': True,
          'contour.linewidth': None,
          'contour.negative_linestyle': 'dashed',
          'date.autoformatter.day': '%Y-%m-%d',
          'date.autoformatter.hour': '%m-%d %H',
          'date.autoformatter.microsecond': '%M:%S.%f',
          'date.autoformatter.minute': '%d %H:%M',
          'date.autoformatter.month': '%Y-%m',
          'date.autoformatter.second': '%H:%M:%S',
          'date.autoformatter.year': '%Y',
          'date.converter': 'auto',
          'date.epoch': '1970-01-01T00:00:00',
          'date.interval_multiples': True,
          'docstring.hardcopy': False,
          'errorbar.capsize': 0.0,
          'figure.autolayout': False,
          'figure.constrained_layout.h_pad': 0.04167,
          'figure.constrained_layout.hspace': 0.02,
          'figure.constrained_layout.use': False,
          'figure.constrained_layout.w_pad': 0.04167,
          'figure.constrained_layout.wspace': 0.02,
          'figure.dpi': 100.0,
          'figure.edgecolor': 'white',
          'figure.facecolor': 'white',
          'figure.figsize': [6.4, 4.8],
          'figure.frameon': True,
          'figure.labelsize': 'large',
          'figure.labelweight': 'normal',
          'figure.max_open_warning': 20,
          'figure.raise_window': True,
          'figure.subplot.bottom': 0.11,
          'figure.subplot.hspace': 0.2,
          'figure.subplot.left': 0.125,
          'figure.subplot.right': 0.9,
          'figure.subplot.top': 0.88,
          'figure.subplot.wspace': 0.2,
          'figure.titlesize': 'large',
          'figure.titleweight': 'normal',
          'font.cursive': ['Apple Chancery',
                           'Textile',
                           'Zapf Chancery',
                           'Sand',
                           'Script MT',
                           'Felipa',
                           'Comic Neue',
                           'Comic Sans MS',
                           'cursive'],
          'font.family': ['sans-serif'],
          'font.fantasy': ['Chicago',
                           'Charcoal',
                           'Impact',
                           'Western',
                           'Humor Sans',
                           'xkcd',
                           'fantasy'],
          'font.monospace': ['DejaVu Sans Mono',
                             'Bitstream Vera Sans Mono',
                             'Computer Modern Typewriter',
                             'Andale Mono',
                             'Nimbus Mono L',
                             'Courier New',
                             'Courier',
                             'Fixed',
                             'Terminal',
                             'monospace'],
          'font.sans-serif': ['DejaVu Sans',
                              'Bitstream Vera Sans',
                              'Computer Modern Sans Serif',
                              'Lucida Grande',
                              'Verdana',
                              'Geneva',
                              'Lucid',
                              'Arial',
                              'Helvetica',
                              'Avant Garde',
                              'sans-serif'],
          'font.serif': ['DejaVu Serif',
                         'Bitstream Vera Serif',
                         'Computer Modern Roman',
                         'New Century Schoolbook',
                         'Century Schoolbook L',
                         'Utopia',
                         'ITC Bookman',
                         'Bookman',
                         'Nimbus Roman No9 L',
                         'Times New Roman',
                         'Times',
                         'Palatino',
                         'Charter',
                         'serif'],
          'font.size': 10.0,
          'font.stretch': 'normal',
          'font.style': 'normal',
          'font.variant': 'normal',
          'font.weight': 'normal',
          'grid.alpha': 1.0,
          'grid.color': '#b0b0b0',
          'grid.linestyle': '-',
          'grid.linewidth': 0.8,
          'hatch.color': 'black',
          'hatch.linewidth': 1.0,
          'hist.bins': 10,
          'image.aspect': 'equal',
          'image.cmap': 'viridis',
          'image.composite_image': True,
          'image.interpolation': 'antialiased',
          'image.lut': 256,
          'image.origin': 'upper',
          'image.resample': True,
          'interactive': False,
          'keymap.back': ['left', 'c', 'backspace', 'MouseButton.BACK'],
          'keymap.copy': ['ctrl+c', 'cmd+c'],
          'keymap.forward': ['right', 'v', 'MouseButton.FORWARD'],
          'keymap.fullscreen': ['f', 'ctrl+f'],
          'keymap.grid': ['g'],
          'keymap.grid_minor': ['G'],
          'keymap.help': ['f1'],
          'keymap.home': ['h', 'r', 'home'],
          'keymap.pan': ['p'],
          'keymap.quit': ['ctrl+w', 'cmd+w', 'q'],
          'keymap.quit_all': [],
          'keymap.save': ['s', 'ctrl+s'],
          'keymap.xscale': ['k', 'L'],
          'keymap.yscale': ['l'],
          'keymap.zoom': ['o'],
          'legend.borderaxespad': 0.5,
          'legend.borderpad': 0.4,
          'legend.columnspacing': 2.0,
          'legend.edgecolor': '0.8',
          'legend.facecolor': 'inherit',
          'legend.fancybox': True,
          'legend.fontsize': 'medium',
          'legend.framealpha': 0.8,
          'legend.frameon': True,
          'legend.handleheight': 0.7,
          'legend.handlelength': 2.0,
          'legend.handletextpad': 0.8,
          'legend.labelcolor': 'None',
          'legend.labelspacing': 0.5,
          'legend.loc': 'best',
          'legend.markerscale': 1.0,
          'legend.numpoints': 1,
          'legend.scatterpoints': 1,
          'legend.shadow': False,
          'legend.title_fontsize': None,
          'lines.antialiased': True,
          'lines.color': 'C0',
          'lines.dash_capstyle': <CapStyle.butt: 'butt'>,
          'lines.dash_joinstyle': <JoinStyle.round: 'round'>,
          'lines.dashdot_pattern': [6.4, 1.6, 1.0, 1.6],
          'lines.dashed_pattern': [3.7, 1.6],
          'lines.dotted_pattern': [1.0, 1.65],
          'lines.linestyle': '-',
          'lines.linewidth': 1.5,
          'lines.marker': 'None',
          'lines.markeredgecolor': 'auto',
          'lines.markeredgewidth': 1.0,
          'lines.markerfacecolor': 'auto',
          'lines.markersize': 6.0,
          'lines.scale_dashes': True,
          'lines.solid_capstyle': <CapStyle.projecting: 'projecting'>,
          'lines.solid_joinstyle': <JoinStyle.round: 'round'>,
          'markers.fillstyle': 'full',
          'mathtext.bf': 'sans:bold',
          'mathtext.cal': 'cursive',
          'mathtext.default': 'it',
          'mathtext.fallback': 'cm',
          'mathtext.fontset': 'dejavusans',
          'mathtext.it': 'sans:italic',
          'mathtext.rm': 'sans',
          'mathtext.sf': 'sans',
          'mathtext.tt': 'monospace',
          'patch.antialiased': True,
          'patch.edgecolor': 'black',
          'patch.facecolor': 'C0',
          'patch.force_edgecolor': False,
          'patch.linewidth': 1.0,
          'path.effects': [],
          'path.simplify': True,
          'path.simplify_threshold': 0.111111111111,
          'path.sketch': None,
          'path.snap': True,
          'pcolor.shading': 'auto',
          'pcolormesh.snap': True,
          'pdf.compression': 6,
          'pdf.fonttype': 3,
          'pdf.inheritcolor': False,
          'pdf.use14corefonts': False,
          'pgf.preamble': '',
          'pgf.rcfonts': True,
          'pgf.texsystem': 'xelatex',
          'polaraxes.grid': True,
          'ps.distiller.res': 6000,
          'ps.fonttype': 3,
          'ps.papersize': 'letter',
          'ps.useafm': False,
          'ps.usedistiller': None,
          'savefig.bbox': None,
          'savefig.directory': '~',
          'savefig.dpi': 'figure',
          'savefig.edgecolor': 'auto',
          'savefig.facecolor': 'auto',
          'savefig.format': 'png',
          'savefig.orientation': 'portrait',
          'savefig.pad_inches': 0.1,
          'savefig.transparent': False,
          'scatter.edgecolors': 'face',
          'scatter.marker': 'o',
          'svg.fonttype': 'path',
          'svg.hashsalt': None,
          'svg.image_inline': True,
          'text.antialiased': True,
          'text.color': 'black',
          'text.hinting': 'force_autohint',
          'text.hinting_factor': 8,
          'text.kerning_factor': 0,
          'text.latex.preamble': '',
          'text.parse_math': True,
          'text.usetex': False,
          'timezone': 'UTC',
          'tk.window_focus': False,
          'toolbar': 'toolbar2',
          'webagg.address': '127.0.0.1',
          'webagg.open_in_browser': True,
          'webagg.port': 8988,
          'webagg.port_retries': 50,
          'xaxis.labellocation': 'center',
          'xtick.alignment': 'center',
          'xtick.bottom': True,
          'xtick.color': 'black',
          'xtick.direction': 'out',
          'xtick.labelbottom': True,
          'xtick.labelcolor': 'inherit',
          'xtick.labelsize': 'medium',
          'xtick.labeltop': False,
          'xtick.major.bottom': True,
          'xtick.major.pad': 3.5,
          'xtick.major.size': 3.5,
          'xtick.major.top': True,
          'xtick.major.width': 0.8,
          'xtick.minor.bottom': True,
          'xtick.minor.pad': 3.4,
          'xtick.minor.size': 2.0,
          'xtick.minor.top': True,
          'xtick.minor.visible': False,
          'xtick.minor.width': 0.6,
          'xtick.top': False,
          'yaxis.labellocation': 'center',
          'ytick.alignment': 'center_baseline',
          'ytick.color': 'black',
          'ytick.direction': 'out',
          'ytick.labelcolor': 'inherit',
          'ytick.labelleft': True,
          'ytick.labelright': False,
          'ytick.labelsize': 'medium',
          'ytick.left': True,
          'ytick.major.left': True,
          'ytick.major.pad': 3.5,
          'ytick.major.right': True,
          'ytick.major.size': 3.5,
          'ytick.major.width': 0.8,
          'ytick.minor.left': True,
          'ytick.minor.pad': 3.4,
          'ytick.minor.right': True,
          'ytick.minor.size': 2.0,
          'ytick.minor.visible': False,
          'ytick.minor.width': 0.6,
          'ytick.right': False})>
"""

==> figures/evaluation/cover-steps/plot-primal.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from matplotlib.path import Path
import matplotlib.colors as mcolors
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *

import matplotlib.image as image
from matplotlib.offsetbox import (OffsetImage, AnnotationBbox)


(w, h) = (5/3, 5)
mpl.rcParams['figure.figsize'] = (w, h)

def create_fig():
    plt.cla()
    # Create a figure instance without border
    fig, ax = plt.subplots()
    ax.set_position(FULL_AXES)
    plt.xlim([0, w])
    plt.ylim([0, h])
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['bottom'].set_visible(False)
    ax.spines['left'].set_visible(False)
    ax.get_xaxis().set_ticks([])
    ax.get_yaxis().set_ticks([])
    return fig, ax

step_indices = [(0, "initial"), (1, "matched-to-virtual"), (2, "alternating-tree"), (3, "form-blossom"), (4, "all-matched"), (5, "mwpm")]

node_names = ["a", "b", "c", "d", "e", "S"]
node_color = ["#C43D2B", "#69BE52", "#2623ED", "#EEC451", "#6FC5F0", "#E2823C"]

for idx, step_name in step_indices:

    fig, ax = create_fig()

    if step_name == "mwpm":
        plt.text(w/2, h-0.25, r"MWPM", size=24, ha="center", va="center", color="black")
    else:
        plt.text(w/2, h-0.25, r"$\Delta \vec{y}$", size=24, ha="center", va="center", color="black")

    def row_y(row):
        return h-0.7-row*0.4
    def add_delta_y(ni, row, value):
        is_zero = value == 0
        delta_y = "0" if is_zero else ("+1" if value > 0 else "-1")
        plt.text(w/2, row_y(row), r"$\Delta y_" + node_names[ni] + "\!=\!" + delta_y + "$", size=20, ha="center", va="center", color="black")
    def add_xe(ni, nj, row):
        name_j = r"\_" if nj is None else node_names[nj]
        plt.text(w/2, row_y(row), r"$x_{(" + node_names[ni] + ", " + name_j + ")} = 1$", size=20, ha="center", va="center", color="black")
    vertex_radius = 0.15
    def add_unmatched_node(ni, row=0, value=+1, x=w/2, radius=vertex_radius, y=None, lw=2):
        is_zero = value == 0
        text = "" if is_zero else ("$+$" if value > 0 else "$-$")
        if y is None:
            y = row_y(row)
        color = "yellow" if ni is None else node_color[ni]  # virtual vertex has color of yellow
        ax.add_patch(patches.Circle((x, y), radius, fc=color, lw=lw, ec="white"))
        plt.text(x, y, text, size=20, ha="center", va="center", color="white")
    def draw_matching(x1, y1, x2, y2, is_matching=True, color=None):
        path_codes = [(Path.MOVETO, (x1, y1)), (Path.LINETO, (x2, y2))]
        color = color if color is not None else ("blue" if is_matching else "red")
        lw = 5 if is_matching else 3
        ls = "-" if is_matching else (0, (1,0.5))
        ax.add_patch(patches.PathPatch(Path([e[1] for e in path_codes], [e[0] for e in path_codes]), fill=False, lw=lw, ls=ls, zorder=-1, joinstyle="round", color=color))
    def add_matched_node_to_virtual(ni, row):
        interval = 0.5
        add_unmatched_node(ni, x=w/2 - interval/2, y=row_y(row), value=0)
        add_unmatched_node(None, x=w/2 + interval/2, y=row_y(row), value=0)
        draw_matching(w/2 - interval/2, row_y(row), w/2 + interval/2, row_y(row))
    def add_matched_pair(ni, nj, row):
        interval = 0.5
        add_unmatched_node(ni, x=w/2 - interval/2, y=row_y(row), value=0)
        add_unmatched_node(nj, x=w/2 + interval/2, y=row_y(row), value=0)
        draw_matching(w/2 - interval/2, row_y(row), w/2 + interval/2, row_y(row), color="black")
    def highlight_changes(row_start, row_end):
        padding = 0.12
        draw_rounded_rectangle(ax, padding, row_y(row_end+0.5), w-2*padding, row_y(row_end)-row_y(row_start-1), "red", fc="white", alpha=0.8, zorder=-100, ls="--")
    def draw_3_body_alternating_tree(ni_list, row):
        a,b,c = ni_list
        x1 = w/2-0.15
        x2 = w/2 + 0.3
        add_unmatched_node(a, row, x=x1)
        add_unmatched_node(b, row+1, value=-1, x=x2)
        add_unmatched_node(c, row+2, x=x1)
        draw_matching(x1, row_y(row), x2, row_y(row+1), False)
        draw_matching(x2, row_y(row+1), x1, row_y(row+2))
    def draw_3_body_blossom(ni_list, ni, row, value=+1, x_bias=0):  # occupies two rows
        a,b,c = ni_list
        ya = row_y(row - 0.1) - vertex_radius
        yb = ya - vertex_radius * math.sqrt(3)
        blossom_radius = vertex_radius * 1.5
        add_unmatched_node(ni, x=w/2+x_bias, y=ya, value=0, radius=blossom_radius, lw=0)
        add_unmatched_node(ni, x=w/2-vertex_radius+x_bias, y=yb, value=0, radius=blossom_radius, lw=0)
        add_unmatched_node(ni, x=w/2+vertex_radius+x_bias, y=yb, value=0, radius=blossom_radius, lw=0)
        add_unmatched_node(a, x=w/2+x_bias, y=ya, value=0, lw=0)
        add_unmatched_node(b, x=w/2+vertex_radius+x_bias, y=yb, value=0, lw=0)
        add_unmatched_node(c, x=w/2-vertex_radius+x_bias, y=yb, value=0, lw=0)
        is_zero = value == 0
        text = "" if is_zero else ("$+$" if value > 0 else "$-$")
        plt.text(w/2+x_bias, (ya + yb*2) / 3, text, size=20, ha="center", va="center", color="white")
    def draw_primal_interface():
        color = "#1B61A1"
        path_codes = [(Path.MOVETO, (0, 0)), (Path.LINETO, (w, 0)), (Path.LINETO, (w, h)), (Path.LINETO, (0, h)), (Path.LINETO, (0, 0))]
        ax.add_patch(patches.PathPatch(Path([e[1] for e in path_codes], [e[0] for e in path_codes]), fill=False, lw=5, zorder=-200, color=color))
        plt.text(w/2, 0.2, f"Primal", size=18, ha="center", va="center", color="white", zorder=20, bbox=dict(facecolor=color, edgecolor="black", boxstyle='round,pad=0.3', lw=0, alpha=0.9))
    draw_primal_interface()

    if step_name == "initial":
        for ni in range(5):
            add_unmatched_node(ni, ni * 2)
            add_delta_y(ni, ni * 2 + 1, +1)
    
    if step_name == "matched-to-virtual":
        for ni in range(4):
            add_unmatched_node(ni, ni * 2)
            add_delta_y(ni, ni * 2 + 1, +1)
        for ni in range(4, 5):
            add_matched_node_to_virtual(ni, ni * 2)
            add_delta_y(ni, ni * 2 + 1, 0)
        highlight_changes(8, 9)
    
    if step_name == "alternating-tree":
        draw_3_body_alternating_tree([0,1,2], 0)
        add_delta_y(0, 3, +1)
        add_delta_y(1, 4, -1)
        add_delta_y(2, 5, +1)
        highlight_changes(0, 5)
        for ni in range(3, 4):
            add_unmatched_node(ni, ni * 2)
            add_delta_y(ni, ni * 2 + 1, +1)
        for ni in range(4, 5):
            add_matched_node_to_virtual(ni, ni * 2)
            add_delta_y(ni, ni * 2 + 1, 0)
    
    if step_name == "form-blossom":
        draw_3_body_blossom([0,1,2], 5, 0)
        add_delta_y(5, 2, +1)
        add_delta_y(0, 3, 0)
        add_delta_y(1, 4, 0)
        add_delta_y(2, 5, 0)
        highlight_changes(0, 5)
        for ni in range(3, 4):
            add_unmatched_node(ni, ni * 2)
            add_delta_y(ni, ni * 2 + 1, +1)
        for ni in range(4, 5):
            add_matched_node_to_virtual(ni, ni * 2)
            add_delta_y(ni, ni * 2 + 1, 0)
    
    if step_name == "all-matched":
        interval = 1
        draw_3_body_blossom([0,1,2], 5, 0, x_bias=-0.2, value=0)
        draw_matching(w/2 - interval/2, row_y(1), w/2 + interval/2, row_y(1))
        add_unmatched_node(3, x=w/2 + interval/2, y=row_y(1), value=0)
        add_delta_y(5, 2, 0)
        add_delta_y(3, 3, 0)
        highlight_changes(0, 3)
        add_delta_y(0, 4, 0)
        add_delta_y(1, 5, 0)
        add_delta_y(2, 6, 0)
        for ni in range(4, 5):
            add_matched_node_to_virtual(ni, ni * 2 - 1)
            add_delta_y(ni, ni * 2, 0)
    
    if step_name == "mwpm":
        add_matched_pair(0, 2, 1)
        add_xe(0, 2, 2)
        add_matched_pair(1, 3, 4)
        add_xe(1, 3, 5)
        add_matched_node_to_virtual(4, 7)
        add_xe(4, None, 8)

    plt.savefig(f"cover-primal-{step_name}.pdf", dpi=250)


==> figures/evaluation/cover-steps/plot.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from matplotlib.path import Path
import matplotlib.colors as mcolors
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *

import matplotlib.image as image
from matplotlib.offsetbox import (OffsetImage, AnnotationBbox)


(w, h) = (5, 5)
mpl.rcParams['figure.figsize'] = (w, h)

def create_fig():
    plt.cla()
    # Create a figure instance without border
    fig, ax = plt.subplots()
    ax.set_position(FULL_AXES)
    plt.xlim([0, w])
    plt.ylim([0, h])
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['bottom'].set_visible(False)
    ax.spines['left'].set_visible(False)
    ax.get_xaxis().set_ticks([])
    ax.get_yaxis().set_ticks([])
    return fig, ax

def get_x(i):
    return w/2 + (i-19/2) * 0.25
def get_delta(i1, i2=0):
    return get_x(i1) - get_x(i2)

step_indices = [(0, "initial"), (1, "touch-virtual"), (2, "alternating-tree"), (3, "grow-and-shrink"), (4, "blossom-grow"), (5, "mwpw")]

node_names = ["a", "b", "c", "d", "e", "S"]
node_positions = [(5, 15), (10, 12), (5, 9), (13, 19), (17, 11)]
node_text_positions = [(5, 15), (10, 12), (5, 9), (13, 18), (17, 11), (4.2, 18)]
node_color = ["#C43D2B", "#69BE52", "#2623ED", "#EEC451", "#6FC5F0", "#E2823C"]
node_lighter_color = []
for ni in range(6):
    rgb = mcolors.to_rgb(node_color[ni])
    hsv = mcolors.rgb_to_hsv(rgb)
    hsv = (hsv[0], 0.2, 1)
    node_lighter_color.append(mcolors.hsv_to_rgb(hsv))

for idx, step_name in step_indices:

    fig, ax = create_fig()

    sub_decoding_graph = image.imread(os.path.join(evaluation_dir, "..", "web-plot", "cover-steps", f"cover-steps-{idx}.png"))
    imagebox = OffsetImage(sub_decoding_graph, zoom = h * 0.036)
    ax.add_artist(AnnotationBbox(imagebox, (w/2, h/2), frameon = False, zorder=-100))

    obstacle_graph = image.imread(os.path.join(script_dir, "obstacle.png"))
    imagebox = OffsetImage(obstacle_graph, zoom = h * 0.005)
    def put_obstacle(x, y):
        rect_width = 0.22
        rect_height = 0.35
        draw_rounded_rectangle(ax, get_x(x)-rect_width/2, get_x(y)-rect_height/2, rect_width, rect_height, "red", fc="white", alpha=0.8)
        ax.add_artist(AnnotationBbox(imagebox, (get_x(x), get_x(y)), frameon = False, zorder=50))

    if step_name == "initial":
        continue
    if step_name == "mwpw":
        continue

    # plot text region
    text_x = get_x(8)
    text_y = get_x(0)
    text_width = get_delta(11)
    text_height = get_delta(7)
    draw_rounded_rectangle(ax, text_x, text_y, text_width, text_height, "tab:blue", fc="white", alpha=0.7)
    def draw_vertices_labels(is_S):
        def add_text(ni, name=None):
            x, y = node_text_positions[ni]
            plt.text(get_x(x), get_x(y), f"${node_names[ni]}$" if name is None else name, size=24, linespacing=2, ha="center", va="center", color='black', zorder=20, bbox=dict(facecolor='white', edgecolor='grey', boxstyle='round', alpha=0.9))
        if not is_S:
            for ni in range(5):
                add_text(ni)
        else:
            add_text(5, name=r"$S = \{a,b,c\}$")
    def draw_dual_variables(dual_variables=[0,0,0,0,0,None], changed=[0,0,0,0,0,0]):
        def column_x(x):  # x=0,1
            return text_x + text_width / 2 + text_width * (x - 0.5) * 0.48
        def row_y(y):  # y=0,1,2
            return text_y + text_height / 2 - text_height * (y-1) * 0.3
        def add_text(i, j, ni):
            dual_variable = dual_variables[ni]
            if dual_variable is None:
                return
            is_changed = changed[ni]
            color = "black" if is_changed else "lightgrey"
            edge_color = node_color[ni] if is_changed else "lightgrey"
            plt.text(column_x(i), row_y(j), f"$y_{{{node_names[ni]}}} = {dual_variable}$", size=24, linespacing=2, ha="center", va="center", color=color, zorder=20, bbox=dict(facecolor="white", edgecolor=edge_color, boxstyle='round,pad=0.2', lw=4, alpha=0.9))
        for ni in range(6):
            add_text(ni % 2, ni // 2, ni)
    def draw_circle_path(path_codes):
        ax.add_patch(patches.PathPatch(Path([e[1] for e in path_codes], [e[0] for e in path_codes]), fill=False, lw=3, ls="--", zorder=-1, joinstyle="round"))

    def draw_circle(ni, r):
        x, y = node_positions[ni]
        path_codes = [(Path.MOVETO, (get_x(x - r), get_x(y + r))), (Path.LINETO, (get_x(x + r), get_x(y + r))), (Path.LINETO, (get_x(x + r), get_x(y - r))), (Path.LINETO, (get_x(x - r), get_x(y - r))), (Path.LINETO, (get_x(x - r), get_x(y + r)))]
        draw_circle_path(path_codes)

    if step_name == "touch-virtual":
        draw_vertices_labels(False)  # show all vertices
        draw_dual_variables([2,2,2,2,2,None], [1,1,1,1,1,0])
        draw_circle(4, 2)
        put_obstacle(19, 11)
    
    if step_name == "alternating-tree":
        draw_dual_variables([2.5,2.5,2.5,2.5,2,None], [1,1,1,1,0,0])
        draw_circle(0, 2.5)
        draw_circle(1, 2.5)
        draw_circle(2, 2.5)
        for i in range(2):
            put_obstacle(7.5, 13.5 - i * 3)

    if step_name == "grow-and-shrink":
        draw_dual_variables([3,2,3,3,2,None], [1,1,1,1,0,0])
        draw_circle(0, 3)
        draw_circle(2, 3)
        put_obstacle(6, 12)

    if step_name == "blossom-grow":
        draw_vertices_labels(True)
        draw_dual_variables([3,2,3,4,2,1], [0,0,0,1,0,1])
        draw_circle(3, 4)
        draw_circle(1, 3)
        put_obstacle(11, 15)

    def draw_dual_interface():
        color = "#C82021"
        path_codes = [(Path.MOVETO, (0, 0)), (Path.LINETO, (w, 0)), (Path.LINETO, (w, h)), (Path.LINETO, (0, h)), (Path.LINETO, (0, 0))]
        ax.add_patch(patches.PathPatch(Path([e[1] for e in path_codes], [e[0] for e in path_codes]), fill=False, lw=5, zorder=-50, color=color))
        plt.text(w/3/2, 0.2, f"Dual", size=18, ha="center", va="center", color="white", zorder=20, bbox=dict(facecolor=color, edgecolor="black", boxstyle='round,pad=0.3', lw=0))
    draw_dual_interface()

    plt.savefig(f"cover-steps-{step_name}.pdf", dpi=250)


==> figures/evaluation/fusion-tree-2/plot.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import numpy as np

import os, sys
script_dir = os.path.dirname(__file__)
evaluation_dir = os.path.dirname(script_dir)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *

(w, h) = mpl.rcParams['figure.figsize']
(w, h) = (15, 4.3)
mpl.rcParams['figure.figsize'] = (w, h)

# Create a figure instance without border
fig, ax = plt.subplots()
ax.set_position(FULL_AXES)
plt.xlim([0, w])
plt.ylim([0, h])
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)
ax.get_xaxis().set_ticks([])
ax.get_yaxis().set_ticks([])



class FusionTreeDetailed:
    def __init__(self):
        self.x_center = 2
        self.y_bias = 2
        self.x_interval = 0.55
        self.y_interval_base = 0.4
        self.y_interval_fuse = 0.2
        self.base_width = 0.5
        self.base_height = 0.5
        self.fusion_width = 1
        self.fusion_height = 0.35
        self.partitions_num = 4
        self.fusions = [(0, 1), (2, 3), (4, 5)]
        self.zorder = 0
        self.linewidth = 1
    def draw(self, ax):
        center_vec = []
        for i in range(self.partitions_num):
            x_center = self.x_center + self.x_interval * (i - (self.partitions_num-1)/2)
            y_center = self.y_bias + self.base_height/2
            center_vec.append((x_center, y_center))
            draw_rounded_rectangle(ax, x_center-self.base_width/2, y_center-self.base_height/2, self.base_width, self.base_height, JOB_BASE_COLOR, alpha=1)
            plt.text(x_center, y_center-0.03, f"{i}", size=24, ha="center", va="center", color='black', zorder=20)
        for idx, (i, j) in enumerate(self.fusions):
            unit_index = idx + self.partitions_num
            x_center = (center_vec[i][0] + center_vec[j][0])/2
            y_center = max(center_vec[i][1] + (self.y_interval_base if i < self.partitions_num else self.y_interval_fuse), 
                    center_vec[j][1] + (self.y_interval_base if j < self.partitions_num else self.y_interval_fuse))
            center_vec.append((x_center, y_center))
            # ax.add_patch(patches.Circle((x_center, y_center), self.radius, color=COLOR_FUSION, zorder=self.zorder))
            draw_rounded_rectangle(ax, x_center-self.fusion_width/2, y_center-self.fusion_height/2, self.fusion_width, self.fusion_height, JOB_FUSION_COLOR, alpha=1)
            text_y = y_center - 0.03
            plt.text(x_center, text_y, f"{unit_index}", size=24, ha="center", va="center", color='black', zorder=20)
            plt.text(x_center-self.fusion_width/2+0.05, text_y
                     , f"{i}", size=16, ha="left", va="center", color=JOB_CHILDREN_COLOR, zorder=20)
            plt.text(x_center+self.fusion_width/2-0.05, text_y
                     , f"{j}", size=16, ha="right", va="center", color=JOB_CHILDREN_COLOR, zorder=20)
            ax.plot([x_center, center_vec[i][0]], [y_center, center_vec[i][1]], zorder=self.zorder-1, color="k")
            ax.plot([x_center, center_vec[j][0]], [y_center, center_vec[j][1]], zorder=self.zorder-1, color="k")


for i in range(3):
    fusion_tree = FusionTreeDetailed()
    fusion_tree.partitions_num = 8
    fusion_tree.x_center = w/2 + (i-1) * w * 0.34
    fusion_tree.y_bias = h - 3.6
    fusion_tree.y_interval_base = [0.9, 0.7, 0.7][i]
    fusion_tree.y_interval_fuse = [1.1, 0.4, 0.8][i]
    fusion_tree.linewidth = 2
    fusion_tree.fusions = [
        [(0, 1), (2, 3), (4, 5), (8, 9), (6, 7), (10, 12), (11, 13)],
        [(0, 1), (8, 2), (9, 3), (10, 4), (11, 5), (12, 6), (13, 7)],
        [(0, 1), (2, 3), (8, 9), (4, 5), (10, 11), (6, 7), (12, 13)],
    ][i]
    fusion_tree.draw(ax)
    name = ["Balanced Tree", "Linear Tree", "Mixed Tree"][i]
    plt.text(fusion_tree.x_center, fusion_tree.y_bias - 0.5, f"{name}", size=30, ha="center", va="center", color='black', zorder=20)

plt.savefig("fusion-tree-2.pdf")  


==> figures/evaluation/util.py <==
import json, subprocess, os, sys, tempfile, math, scipy


class Profile:
    """
    read profile given filename; if provided `skip_begin_profiles`, then it will skip such number of profiles in the beginning,
    by default to 5 because usually the first few profiles are not stable yet
    """
    def __init__(self, filename, skip_begin_profiles=20):
        assert isinstance(filename, str)
        with open(filename, "r", encoding="utf8") as f:
            lines = f.readlines()
        self.partition_config = None
        self.entries = []
        skipped = 0
        for line_idx, line in enumerate(lines):
            line = line.strip("\r\n ")
            if line == "":
                break
            value = json.loads(line)
            if line_idx == 0:
                self.partition_config = PartitionConfig.from_json(value)
            elif line_idx == 1:
                self.benchmark_config = value
            else:
                if skipped < skip_begin_profiles:
                    skipped += 1
                else:
                    self.entries.append(value)
    def __repr__(self):
        return f"Profile {{ partition_config: {self.partition_config}, entries: [...{len(self.entries)}] }}"
    def sum_decoding_time(self):
        decoding_time = 0
        for entry in self.entries:
            decoding_time += entry["events"]["decoded"]
        return decoding_time
    def decoding_time_relative_dev(self):
        dev_sum = 0
        avr_decoding_time = self.average_decoding_time()
        for entry in self.entries:
            dev_sum += (entry["events"]["decoded"] - avr_decoding_time) ** 2
        return math.sqrt(dev_sum / len(self.entries)) / avr_decoding_time
    def average_decoding_time(self):
        return self.sum_decoding_time() / len(self.entries)
    def sum_defect_num(self):
        defect_num = 0
        for entry in self.entries:
            defect_num += entry["defect_num"]
        return defect_num
    def average_decoding_time_per_defect(self):
        return self.sum_decoding_time() / self.sum_defect_num()
    def sum_computation_cpu_seconds(self):
        total_computation_cpu_seconds = 0
        for entry in self.entries:
            computation_cpu_seconds = 0
            for event_time in entry["solver_profile"]["primal"]["event_time_vec"]:
                computation_cpu_seconds += event_time["end"] - event_time["start"]
            total_computation_cpu_seconds += computation_cpu_seconds
        return total_computation_cpu_seconds
    def average_computation_cpu_seconds(self):
        return self.sum_computation_cpu_seconds() / len(self.entries)
    def sum_job_time(self, unit_index):
        total_job_time = 0
        for entry in self.entries:
            event_time = entry["solver_profile"]["primal"]["event_time_vec"][unit_index]
            total_job_time += event_time["end"] - event_time["start"]
        return total_job_time
    def average_job_time(self, unit_index):
        return self.sum_job_time(unit_index) / len(self.entries)

class VertexRange:
    def __init__(self, start, end):
        self.range = (start, end)
    def __repr__(self):
        return f"[{self.range[0]}, {self.range[1]}]"

class PartitionConfig:
    def __init__(self, vertex_num):
        self.vertex_num = vertex_num
        self.partitions = [VertexRange(0, vertex_num)]
        self.fusions = []
    def __repr__(self):
        return f"PartitionConfig {{ vertex_num: {self.vertex_num}, partitions: {self.partitions}, fusions: {self.fusions} }}"
    @staticmethod
    def from_json(value):
        vertex_num = value['vertex_num']
        config = PartitionConfig(vertex_num)
        config.partitions.clear()
        for range in value['partitions']:
            config.partitions.append(VertexRange(range[0], range[1]))
        for pair in value['fusions']:
            config.fusions.append((pair[0], pair[1]))
        return config

git_root_dir = subprocess.run("git rev-parse --show-toplevel", cwd=os.path.dirname(os.path.abspath(__file__))
    , shell=True, check=True, capture_output=True).stdout.decode(sys.stdout.encoding).strip(" \r\n")
rust_dir = git_root_dir

FUSION_BLOSSOM_COMPILATION_DONE = False
if 'MANUALLY_COMPILE_QEC' in os.environ and os.environ["MANUALLY_COMPILE_QEC"] == "TRUE":
    FUSION_BLOSSOM_COMPILATION_DONE = True
FUSION_BLOSSOM_ENABLE_UNSAFE_POINTER = False
if 'FUSION_BLOSSOM_ENABLE_UNSAFE_POINTER' in os.environ and os.environ["FUSION_BLOSSOM_ENABLE_UNSAFE_POINTER"] == "TRUE":
    FUSION_BLOSSOM_ENABLE_UNSAFE_POINTER = True
def compile_code_if_necessary(additional_build_parameters=None):
    global FUSION_BLOSSOM_COMPILATION_DONE
    if FUSION_BLOSSOM_COMPILATION_DONE is False:
        build_parameters = ["cargo", "build", "--release"]
        if FUSION_BLOSSOM_ENABLE_UNSAFE_POINTER:
            build_parameters += ["--features", "dangerous_pointer,u32_index,i32_weight"]
        if additional_build_parameters is not None:
            build_parameters += additional_build_parameters
        # print(build_parameters)
        process = subprocess.Popen(build_parameters, universal_newlines=True, stdout=sys.stdout, stderr=sys.stderr, cwd=rust_dir)
        process.wait()
        assert process.returncode == 0, "compile has error"
        FUSION_BLOSSOM_COMPILATION_DONE = True

def fusion_blossom_benchmark_command(d=None, p=None, total_rounds=None, r=None, noisy_measurements=None, n=None):
    assert d is not None
    assert p is not None
    fusion_path = os.path.join(rust_dir, "target", "release", "fusion_blossom")
    command = [fusion_path, "benchmark", f"{d}", f"{p}"]
    if total_rounds is not None:
        command += ["-r", f"{total_rounds}"]
    elif r is not None:
        command += ["-r", f"{r}"]
    if noisy_measurements is not None:
        command += ["-n", f"{noisy_measurements}"]
    elif n is not None:
        command += ["-n", f"{n}"]
    return command

class GnuplotData:
    def __init__(self, filename):
        assert isinstance(filename, str)
        with open(filename, "r", encoding="utf8") as f:
            lines = f.readlines()
        self.titles = []
        if lines[0].startswith("<"):  # title line
            line = lines[0].strip("\r\n ")
            titles = line.split(" ")
            # for title in titles:
            #     assert title.startswith("<") and title.endswith(">")
            #     self.titles.append(title[1:-1])
            lines = lines[1:]
        self.data = []
        for line in lines:
            line = line.strip("\r\n ")
            self.data.append(line.split(" "))
    def fit(self, x_column, y_column, x_func=lambda x:float(x), y_func=lambda y:float(y), starting_row=0, ending_row=None):
        X = [x_func(line[x_column]) for line in self.data[starting_row:ending_row]]
        Y = [y_func(line[y_column]) for line in self.data[starting_row:ending_row]]
        slope, intercept, r, _, _ = scipy.stats.linregress(X, Y)
        return slope, intercept, r


==> figures/web-plot/common/video_maker.py <==
from selenium import webdriver
from selenium.webdriver.chrome.service import Service
from selenium.webdriver.chrome.options import Options
from chromedriver_py import binary_path
import moviepy.video.io.ImageSequenceClip
from time import sleep
import os

def create_folder(folder):
    os.makedirs(folder, exist_ok=True)

def get_device_pixel_ratio():
    options = Options()
    options.add_argument("--headless")
    service_object = Service(binary_path)
    driver = webdriver.Chrome(service=service_object, chrome_options=options)
    device_pixel_ratio = driver.execute_script("return window.devicePixelRatio")
    driver.quit()
    return device_pixel_ratio
device_pixel_ratio = get_device_pixel_ratio()

class ScreenshotMaker:
    def __init__(self, url, width=1000, height=1000, sleep_interval=0.1, headless=True, crop_image=False):
        self.url = url
        self.width = width
        self.height = height
        self.screenshots = []
        self.sleep_interval = sleep_interval
        self.headless = headless
        self.crop_image = crop_image
    def __enter__(self):
        options = Options()
        if self.headless:
            options.add_argument("--headless")
        service_object = Service(binary_path)
        self.driver = webdriver.Chrome(service=service_object, chrome_options=options)
        if not self.headless:
            self.driver.set_window_position(4000, 0)  # put window in the dummy monitor
        self.device_pixel_ratio = self.driver.execute_script("return window.devicePixelRatio")
        self.driver.set_window_size(self.width, self.height)
        viewport_height = self.driver.execute_script("return window.innerHeight")
        if viewport_height < self.height:
            self.driver.set_window_size(self.width, self.height + (self.height - viewport_height))
        viewport_height = self.driver.execute_script("return window.innerHeight")
        if viewport_height < self.height:
            print(f"[warning] cannot set height to desired {self.height}, current height is {viewport_height}, please use a higher resolution")
        viewport_width = self.driver.execute_script("return window.innerWidth")
        if viewport_width < self.width:
            print(f"[warning] cannot set width to desired {self.width}, current width is {viewport_width}, please use a higher resolution")
        self.driver.get(self.url)
        # self.driver.execute_script(f"hide_control()")
        return self
    def __exit__(self, *args):
        self.driver.quit()
    def make_screenshot(self, time, filepath, use_existing_images=False):
        if not use_existing_images:
            self.driver.execute_script(f"set_time({time})")
            sleep(self.sleep_interval)
            self.driver.get_screenshot_as_file(filepath)
            if self.crop_image:
                from PIL import Image
                im = Image.open(filepath)
                im1 = im.crop((0, 0, self.width, self.height))
                im1.save(filepath)
        self.screenshots.append(filepath)
    def make_video(self, fps, filepath):
        clip = moviepy.video.io.ImageSequenceClip.ImageSequenceClip(self.screenshots, fps=fps)
        clip.write_videofile(filepath)


==> figures/web-plot/cover-steps/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(1)
    for i in range(6):
        maker.make_screenshot(i, f"{plotter}-{i}.png")


==> figures/web-plot/decoding-graph-mle/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(1)
    maker.make_screenshot(0, f"{plotter}.png")


==> figures/web-plot/decoding-graph/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(1)
    maker.make_screenshot(0, f"{plotter}.png")


==> figures/web-plot/example_partition_8_circuit_level/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 800
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(5)
    for i in range(8):
        maker.make_screenshot(i, f"{plotter}-{i}.png")


==> figures/web-plot/fusion-fuse-recover/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(1)
    maker.make_screenshot(0, f"{plotter}.png")


==> figures/web-plot/fusion-isolated-graph/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(1)
    maker.make_screenshot(0, f"{plotter}.png")


==> figures/web-plot/fusion-solve-all/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(1)
    maker.make_screenshot(0, f"{plotter}.png")


==> figures/web-plot/fusion-solve-individual-step-1/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(1)
    maker.make_screenshot(0, f"{plotter}.png")


==> figures/web-plot/fusion-solve-individual-step-2/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(1)
    maker.make_screenshot(0, f"{plotter}.png")


==> figures/web-plot/fusion-solve-individual-step-3/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(1)
    maker.make_screenshot(0, f"{plotter}.png")


==> figures/web-plot/fusion-temporary-boundary/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(1)
    maker.make_screenshot(0, f"{plotter}.png")


==> figures/web-plot/js/constants.js <==

window.constants = {

    // partitions
    partitions: {
        V1_bg_color: "",
        V1_bd_color: "orange",
        V1_bd_type: "dashed",
        V2_bg_color: "",
        V2_bd_color: "green",
        V2_bd_type: "dashed",
        Vb_bg_color: "#c5d7e4",
        Vb_bd_color: "#3D7AA6",
        Vb_bd_type: "solid",
    },

}


==> figures/web-plot/js/seedrandom.js <==
/**

seedrandom.js
=============

Seeded random number generator for Javascript.

version 2.3.10
Author: David Bau
Date: 2014 Sep 20

Can be used as a plain script, a node.js module or an AMD module.

Script tag usage
----------------

<script src=//cdnjs.cloudflare.com/ajax/libs/seedrandom/2.3.10/seedrandom.min.js>
</script>

// Sets Math.random to a PRNG initialized using the given explicit seed.
Math.seedrandom('hello.');
console.log(Math.random());          // Always 0.9282578795792454
console.log(Math.random());          // Always 0.3752569768646784

// Sets Math.random to an ARC4-based PRNG that is autoseeded using the
// current time, dom state, and other accumulated local entropy.
// The generated seed string is returned.
Math.seedrandom();
console.log(Math.random());          // Reasonably unpredictable.

// Seeds using the given explicit seed mixed with accumulated entropy.
Math.seedrandom('added entropy.', { entropy: true });
console.log(Math.random());          // As unpredictable as added entropy.

// Use "new" to create a local prng without altering Math.random.
var myrng = new Math.seedrandom('hello.');
console.log(myrng());                // Always 0.9282578795792454


Node.js usage
-------------

npm install seedrandom

// Local PRNG: does not affect Math.random.
var seedrandom = require('seedrandom');
var rng = seedrandom('hello.');
console.log(rng());                  // Always 0.9282578795792454

// Autoseeded ARC4-based PRNG.
rng = seedrandom();
console.log(rng());                  // Reasonably unpredictable.

// Global PRNG: set Math.random.
seedrandom('hello.', { global: true });
console.log(Math.random());          // Always 0.9282578795792454

// Mixing accumulated entropy.
rng = seedrandom('added entropy.', { entropy: true });
console.log(rng());                  // As unpredictable as added entropy.


Require.js usage
----------------

Similar to node.js usage:

bower install seedrandom

require(['seedrandom'], function(seedrandom) {
  var rng = seedrandom('hello.');
  console.log(rng());                  // Always 0.9282578795792454
});


Network seeding
---------------

<script src=//cdnjs.cloudflare.com/ajax/libs/seedrandom/2.3.10/seedrandom.min.js>
</script>

<!-- Seeds using urandom bits from a server. -->
<script src=//jsonlib.appspot.com/urandom?callback=Math.seedrandom">
</script>

<!-- Seeds mixing in random.org bits -->
<script>
(function(x, u, s){
  try {
    // Make a synchronous request to random.org.
    x.open('GET', u, false);
    x.send();
    s = unescape(x.response.trim().replace(/^|\s/g, '%'));
  } finally {
    // Seed with the response, or autoseed on failure.
    Math.seedrandom(s, !!s);
  }
})(new XMLHttpRequest, 'https://www.random.org/integers/' +
  '?num=256&min=0&max=255&col=1&base=16&format=plain&rnd=new');
</script>

Reseeding using user input
--------------------------

var seed = Math.seedrandom();        // Use prng with an automatic seed.
document.write(Math.random());       // Pretty much unpredictable x.

var rng = new Math.seedrandom(seed); // A new prng with the same seed.
document.write(rng());               // Repeat the 'unpredictable' x.

function reseed(event, count) {      // Define a custom entropy collector.
  var t = [];
  function w(e) {
    t.push([e.pageX, e.pageY, +new Date]);
    if (t.length &lt; count) { return; }
    document.removeEventListener(event, w);
    Math.seedrandom(t, { entropy: true });
  }
  document.addEventListener(event, w);
}
reseed('mousemove', 100);            // Reseed after 100 mouse moves.

The "pass" option can be used to get both the prng and the seed.
The following returns both an autoseeded prng and the seed as an object,
without mutating Math.random:

var obj = Math.seedrandom(null, { pass: function(prng, seed) {
  return { random: prng, seed: seed };
}});


Version notes
-------------

The random number sequence is the same as version 1.0 for string seeds.
* Version 2.0 changed the sequence for non-string seeds.
* Version 2.1 speeds seeding and uses window.crypto to autoseed if present.
* Version 2.2 alters non-crypto autoseeding to sweep up entropy from plugins.
* Version 2.3 adds support for "new", module loading, and a null seed arg.
* Version 2.3.1 adds a build environment, module packaging, and tests.
* Version 2.3.4 fixes bugs on IE8, and switches to MIT license.
* Version 2.3.6 adds a readable options object argument.
* Version 2.3.10 adds support for node.js crypto (contributed by ctd1500).

The standard ARC4 key scheduler cycles short keys, which means that
seedrandom('ab') is equivalent to seedrandom('abab') and 'ababab'.
Therefore it is a good idea to add a terminator to avoid trivial
equivalences on short string seeds, e.g., Math.seedrandom(str + '\0').
Starting with version 2.0, a terminator is added automatically for
non-string seeds, so seeding with the number 111 is the same as seeding
with '111\0'.

When seedrandom() is called with zero args or a null seed, it uses a
seed drawn from the browser crypto object if present.  If there is no
crypto support, seedrandom() uses the current time, the native rng,
and a walk of several DOM objects to collect a few bits of entropy.

Each time the one- or two-argument forms of seedrandom are called,
entropy from the passed seed is accumulated in a pool to help generate
future seeds for the zero- and two-argument forms of seedrandom.

On speed - This javascript implementation of Math.random() is several
times slower than the built-in Math.random() because it is not native
code, but that is typically fast enough.  Some details (timings on
Chrome 25 on a 2010 vintage macbook):

* seeded Math.random()          - avg less than 0.0002 milliseconds per call
* seedrandom('explicit.')       - avg less than 0.2 milliseconds per call
* seedrandom('explicit.', true) - avg less than 0.2 milliseconds per call
* seedrandom() with crypto      - avg less than 0.2 milliseconds per call

Autoseeding without crypto is somewhat slower, about 20-30 milliseconds on
a 2012 windows 7 1.5ghz i5 laptop, as seen on Firefox 19, IE 10, and Opera.
Seeded rng calls themselves are fast across these browsers, with slowest
numbers on Opera at about 0.0005 ms per seeded Math.random().


LICENSE (MIT)
-------------

Copyright 2014 David Bau.

Permission is hereby granted, free of charge, to any person obtaining
a copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be
included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY
CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,
TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

*/

/**
 * All code is in an anonymous closure to keep the global namespace clean.
 */
(function (
    global, pool, math, width, chunks, digits, module, define, rngname) {

//
// The following constants are related to IEEE 754 limits.
//
var startdenom = math.pow(width, chunks),
    significance = math.pow(2, digits),
    overflow = significance * 2,
    mask = width - 1,
    nodecrypto;

//
// seedrandom()
// This is the seedrandom function described above.
//
var impl = math['seed' + rngname] = function(seed, options, callback) {
  var key = [];
  options = (options == true) ? { entropy: true } : (options || {});

  // Flatten the seed string or build one from local entropy if needed.
  var shortseed = mixkey(flatten(
    options.entropy ? [seed, tostring(pool)] :
    (seed == null) ? autoseed() : seed, 3), key);

  // Use the seed to initialize an ARC4 generator.
  var arc4 = new ARC4(key);

  // Mix the randomness into accumulated entropy.
  mixkey(tostring(arc4.S), pool);

  // Calling convention: what to return as a function of prng, seed, is_math.
  return (options.pass || callback ||
      // If called as a method of Math (Math.seedrandom()), mutate Math.random
      // because that is how seedrandom.js has worked since v1.0.  Otherwise,
      // it is a newer calling convention, so return the prng directly.
      function(prng, seed, is_math_call) {
        if (is_math_call) { math[rngname] = prng; return seed; }
        else return prng;
      })(

  // This function returns a random double in [0, 1) that contains
  // randomness in every bit of the mantissa of the IEEE 754 value.
  function() {
    var n = arc4.g(chunks),             // Start with a numerator n < 2 ^ 48
        d = startdenom,                 //   and denominator d = 2 ^ 48.
        x = 0;                          //   and no 'extra last byte'.
    while (n < significance) {          // Fill up all significant digits by
      n = (n + x) * width;              //   shifting numerator and
      d *= width;                       //   denominator and generating a
      x = arc4.g(1);                    //   new least-significant-byte.
    }
    while (n >= overflow) {             // To avoid rounding up, before adding
      n /= 2;                           //   last byte, shift everything
      d /= 2;                           //   right using integer math until
      x >>>= 1;                         //   we have exactly the desired bits.
    }
    return (n + x) / d;                 // Form the number within [0, 1).
  }, shortseed, 'global' in options ? options.global : (this == math));
};

//
// ARC4
//
// An ARC4 implementation.  The constructor takes a key in the form of
// an array of at most (width) integers that should be 0 <= x < (width).
//
// The g(count) method returns a pseudorandom integer that concatenates
// the next (count) outputs from ARC4.  Its return value is a number x
// that is in the range 0 <= x < (width ^ count).
//
/** @constructor */
function ARC4(key) {
  var t, keylen = key.length,
      me = this, i = 0, j = me.i = me.j = 0, s = me.S = [];

  // The empty key [] is treated as [0].
  if (!keylen) { key = [keylen++]; }

  // Set up S using the standard key scheduling algorithm.
  while (i < width) {
    s[i] = i++;
  }
  for (i = 0; i < width; i++) {
    s[i] = s[j = mask & (j + key[i % keylen] + (t = s[i]))];
    s[j] = t;
  }

  // The "g" method returns the next (count) outputs as one number.
  (me.g = function(count) {
    // Using instance members instead of closure state nearly doubles speed.
    var t, r = 0,
        i = me.i, j = me.j, s = me.S;
    while (count--) {
      t = s[i = mask & (i + 1)];
      r = r * width + s[mask & ((s[i] = s[j = mask & (j + t)]) + (s[j] = t))];
    }
    me.i = i; me.j = j;
    return r;
    // For robust unpredictability, the function call below automatically
    // discards an initial batch of values.  This is called RC4-drop[256].
    // See http://google.com/search?q=rsa+fluhrer+response&btnI
  })(width);
}

//
// flatten()
// Converts an object tree to nested arrays of strings.
//
function flatten(obj, depth) {
  var result = [], typ = (typeof obj), prop;
  if (depth && typ == 'object') {
    for (prop in obj) {
      try { result.push(flatten(obj[prop], depth - 1)); } catch (e) {}
    }
  }
  return (result.length ? result : typ == 'string' ? obj : obj + '\0');
}

//
// mixkey()
// Mixes a string seed into a key that is an array of integers, and
// returns a shortened string seed that is equivalent to the result key.
//
function mixkey(seed, key) {
  var stringseed = seed + '', smear, j = 0;
  while (j < stringseed.length) {
    key[mask & j] =
      mask & ((smear ^= key[mask & j] * 19) + stringseed.charCodeAt(j++));
  }
  return tostring(key);
}

//
// autoseed()
// Returns an object for autoseeding, using window.crypto if available.
//
/** @param {Uint8Array|Navigator=} seed */
function autoseed(seed) {
  try {
    if (nodecrypto) return tostring(nodecrypto.randomBytes(width));
    global.crypto.getRandomValues(seed = new Uint8Array(width));
    return tostring(seed);
  } catch (e) {
    return [+new Date, global, (seed = global.navigator) && seed.plugins,
      global.screen, tostring(pool)];
  }
}

//
// tostring()
// Converts an array of charcodes to a string
//
function tostring(a) {
  return String.fromCharCode.apply(0, a);
}

//
// When seedrandom.js is loaded, we immediately mix a few bits
// from the built-in RNG into the entropy pool.  Because we do
// not want to interfere with deterministic PRNG state later,
// seedrandom will not call math.random on its own again after
// initialization.
//
mixkey(math[rngname](), pool);

//
// Nodejs and AMD support: export the implementation as a module using
// either convention.
//
if (module && module.exports) {
  module.exports = impl;
  try {
    // When in node.js, try using crypto package for autoseeding.
    nodecrypto = require('crypto');
  } catch (ex) {}
} else if (define && define.amd) {
  define(function() { return impl; });
}

//
// Node.js native crypto support.
//

// End anonymous scope, and pass initial values.
})(
  this,   // global window object
  [],     // pool: entropy pool starts empty
  Math,   // math: package containing random, pow, and seedrandom
  256,    // width: each RC4 output is 0 <= x < 256
  6,      // chunks: at least six RC4 outputs for each double
  52,     // digits: there are 52 significant digits in a double
  (typeof module) == 'object' && module,    // present in node.js
  (typeof define) == 'function' && define,  // present with an AMD loader
  'random'// rngname: name for Math.random and Math.seedrandom
);

==> figures/web-plot/js/vue.global.js <==
var Vue = (function (exports) {
    'use strict';
  
    /**
     * Make a map and return a function for checking if a key
     * is in that map.
     * IMPORTANT: all calls of this function must be prefixed with
     * \/\*#\_\_PURE\_\_\*\/
     * So that rollup can tree-shake them if necessary.
     */
    function makeMap(str, expectsLowerCase) {
        const map = Object.create(null);
        const list = str.split(',');
        for (let i = 0; i < list.length; i++) {
            map[list[i]] = true;
        }
        return expectsLowerCase ? val => !!map[val.toLowerCase()] : val => !!map[val];
    }
  
    /**
     * dev only flag -> name mapping
     */
    const PatchFlagNames = {
        [1 /* PatchFlags.TEXT */]: `TEXT`,
        [2 /* PatchFlags.CLASS */]: `CLASS`,
        [4 /* PatchFlags.STYLE */]: `STYLE`,
        [8 /* PatchFlags.PROPS */]: `PROPS`,
        [16 /* PatchFlags.FULL_PROPS */]: `FULL_PROPS`,
        [32 /* PatchFlags.HYDRATE_EVENTS */]: `HYDRATE_EVENTS`,
        [64 /* PatchFlags.STABLE_FRAGMENT */]: `STABLE_FRAGMENT`,
        [128 /* PatchFlags.KEYED_FRAGMENT */]: `KEYED_FRAGMENT`,
        [256 /* PatchFlags.UNKEYED_FRAGMENT */]: `UNKEYED_FRAGMENT`,
        [512 /* PatchFlags.NEED_PATCH */]: `NEED_PATCH`,
        [1024 /* PatchFlags.DYNAMIC_SLOTS */]: `DYNAMIC_SLOTS`,
        [2048 /* PatchFlags.DEV_ROOT_FRAGMENT */]: `DEV_ROOT_FRAGMENT`,
        [-1 /* PatchFlags.HOISTED */]: `HOISTED`,
        [-2 /* PatchFlags.BAIL */]: `BAIL`
    };
  
    /**
     * Dev only
     */
    const slotFlagsText = {
        [1 /* SlotFlags.STABLE */]: 'STABLE',
        [2 /* SlotFlags.DYNAMIC */]: 'DYNAMIC',
        [3 /* SlotFlags.FORWARDED */]: 'FORWARDED'
    };
  
    const GLOBALS_WHITE_LISTED = 'Infinity,undefined,NaN,isFinite,isNaN,parseFloat,parseInt,decodeURI,' +
        'decodeURIComponent,encodeURI,encodeURIComponent,Math,Number,Date,Array,' +
        'Object,Boolean,String,RegExp,Map,Set,JSON,Intl,BigInt';
    const isGloballyWhitelisted = /*#__PURE__*/ makeMap(GLOBALS_WHITE_LISTED);
  
    const range = 2;
    function generateCodeFrame(source, start = 0, end = source.length) {
        // Split the content into individual lines but capture the newline sequence
        // that separated each line. This is important because the actual sequence is
        // needed to properly take into account the full line length for offset
        // comparison
        let lines = source.split(/(\r?\n)/);
        // Separate the lines and newline sequences into separate arrays for easier referencing
        const newlineSequences = lines.filter((_, idx) => idx % 2 === 1);
        lines = lines.filter((_, idx) => idx % 2 === 0);
        let count = 0;
        const res = [];
        for (let i = 0; i < lines.length; i++) {
            count +=
                lines[i].length +
                    ((newlineSequences[i] && newlineSequences[i].length) || 0);
            if (count >= start) {
                for (let j = i - range; j <= i + range || end > count; j++) {
                    if (j < 0 || j >= lines.length)
                        continue;
                    const line = j + 1;
                    res.push(`${line}${' '.repeat(Math.max(3 - String(line).length, 0))}|  ${lines[j]}`);
                    const lineLength = lines[j].length;
                    const newLineSeqLength = (newlineSequences[j] && newlineSequences[j].length) || 0;
                    if (j === i) {
                        // push underline
                        const pad = start - (count - (lineLength + newLineSeqLength));
                        const length = Math.max(1, end > count ? lineLength - pad : end - start);
                        res.push(`   |  ` + ' '.repeat(pad) + '^'.repeat(length));
                    }
                    else if (j > i) {
                        if (end > count) {
                            const length = Math.max(Math.min(end - count, lineLength), 1);
                            res.push(`   |  ` + '^'.repeat(length));
                        }
                        count += lineLength + newLineSeqLength;
                    }
                }
                break;
            }
        }
        return res.join('\n');
    }
  
    function normalizeStyle(value) {
        if (isArray(value)) {
            const res = {};
            for (let i = 0; i < value.length; i++) {
                const item = value[i];
                const normalized = isString(item)
                    ? parseStringStyle(item)
                    : normalizeStyle(item);
                if (normalized) {
                    for (const key in normalized) {
                        res[key] = normalized[key];
                    }
                }
            }
            return res;
        }
        else if (isString(value)) {
            return value;
        }
        else if (isObject(value)) {
            return value;
        }
    }
    const listDelimiterRE = /;(?![^(]*\))/g;
    const propertyDelimiterRE = /:([^]+)/;
    const styleCommentRE = /\/\*.*?\*\//gs;
    function parseStringStyle(cssText) {
        const ret = {};
        cssText
            .replace(styleCommentRE, '')
            .split(listDelimiterRE)
            .forEach(item => {
            if (item) {
                const tmp = item.split(propertyDelimiterRE);
                tmp.length > 1 && (ret[tmp[0].trim()] = tmp[1].trim());
            }
        });
        return ret;
    }
    function normalizeClass(value) {
        let res = '';
        if (isString(value)) {
            res = value;
        }
        else if (isArray(value)) {
            for (let i = 0; i < value.length; i++) {
                const normalized = normalizeClass(value[i]);
                if (normalized) {
                    res += normalized + ' ';
                }
            }
        }
        else if (isObject(value)) {
            for (const name in value) {
                if (value[name]) {
                    res += name + ' ';
                }
            }
        }
        return res.trim();
    }
    function normalizeProps(props) {
        if (!props)
            return null;
        let { class: klass, style } = props;
        if (klass && !isString(klass)) {
            props.class = normalizeClass(klass);
        }
        if (style) {
            props.style = normalizeStyle(style);
        }
        return props;
    }
  
    // These tag configs are shared between compiler-dom and runtime-dom, so they
    // https://developer.mozilla.org/en-US/docs/Web/HTML/Element
    const HTML_TAGS = 'html,body,base,head,link,meta,style,title,address,article,aside,footer,' +
        'header,hgroup,h1,h2,h3,h4,h5,h6,nav,section,div,dd,dl,dt,figcaption,' +
        'figure,picture,hr,img,li,main,ol,p,pre,ul,a,b,abbr,bdi,bdo,br,cite,code,' +
        'data,dfn,em,i,kbd,mark,q,rp,rt,ruby,s,samp,small,span,strong,sub,sup,' +
        'time,u,var,wbr,area,audio,map,track,video,embed,object,param,source,' +
        'canvas,script,noscript,del,ins,caption,col,colgroup,table,thead,tbody,td,' +
        'th,tr,button,datalist,fieldset,form,input,label,legend,meter,optgroup,' +
        'option,output,progress,select,textarea,details,dialog,menu,' +
        'summary,template,blockquote,iframe,tfoot';
    // https://developer.mozilla.org/en-US/docs/Web/SVG/Element
    const SVG_TAGS = 'svg,animate,animateMotion,animateTransform,circle,clipPath,color-profile,' +
        'defs,desc,discard,ellipse,feBlend,feColorMatrix,feComponentTransfer,' +
        'feComposite,feConvolveMatrix,feDiffuseLighting,feDisplacementMap,' +
        'feDistantLight,feDropShadow,feFlood,feFuncA,feFuncB,feFuncG,feFuncR,' +
        'feGaussianBlur,feImage,feMerge,feMergeNode,feMorphology,feOffset,' +
        'fePointLight,feSpecularLighting,feSpotLight,feTile,feTurbulence,filter,' +
        'foreignObject,g,hatch,hatchpath,image,line,linearGradient,marker,mask,' +
        'mesh,meshgradient,meshpatch,meshrow,metadata,mpath,path,pattern,' +
        'polygon,polyline,radialGradient,rect,set,solidcolor,stop,switch,symbol,' +
        'text,textPath,title,tspan,unknown,use,view';
    const VOID_TAGS = 'area,base,br,col,embed,hr,img,input,link,meta,param,source,track,wbr';
    /**
     * Compiler only.
     * Do NOT use in runtime code paths unless behind `true` flag.
     */
    const isHTMLTag = /*#__PURE__*/ makeMap(HTML_TAGS);
    /**
     * Compiler only.
     * Do NOT use in runtime code paths unless behind `true` flag.
     */
    const isSVGTag = /*#__PURE__*/ makeMap(SVG_TAGS);
    /**
     * Compiler only.
     * Do NOT use in runtime code paths unless behind `true` flag.
     */
    const isVoidTag = /*#__PURE__*/ makeMap(VOID_TAGS);
  
    /**
     * On the client we only need to offer special cases for boolean attributes that
     * have different names from their corresponding dom properties:
     * - itemscope -> N/A
     * - allowfullscreen -> allowFullscreen
     * - formnovalidate -> formNoValidate
     * - ismap -> isMap
     * - nomodule -> noModule
     * - novalidate -> noValidate
     * - readonly -> readOnly
     */
    const specialBooleanAttrs = `itemscope,allowfullscreen,formnovalidate,ismap,nomodule,novalidate,readonly`;
    const isSpecialBooleanAttr = /*#__PURE__*/ makeMap(specialBooleanAttrs);
    /**
     * Boolean attributes should be included if the value is truthy or ''.
     * e.g. `<select multiple>` compiles to `{ multiple: '' }`
     */
    function includeBooleanAttr(value) {
        return !!value || value === '';
    }
  
    function looseCompareArrays(a, b) {
        if (a.length !== b.length)
            return false;
        let equal = true;
        for (let i = 0; equal && i < a.length; i++) {
            equal = looseEqual(a[i], b[i]);
        }
        return equal;
    }
    function looseEqual(a, b) {
        if (a === b)
            return true;
        let aValidType = isDate(a);
        let bValidType = isDate(b);
        if (aValidType || bValidType) {
            return aValidType && bValidType ? a.getTime() === b.getTime() : false;
        }
        aValidType = isSymbol(a);
        bValidType = isSymbol(b);
        if (aValidType || bValidType) {
            return a === b;
        }
        aValidType = isArray(a);
        bValidType = isArray(b);
        if (aValidType || bValidType) {
            return aValidType && bValidType ? looseCompareArrays(a, b) : false;
        }
        aValidType = isObject(a);
        bValidType = isObject(b);
        if (aValidType || bValidType) {
            /* istanbul ignore if: this if will probably never be called */
            if (!aValidType || !bValidType) {
                return false;
            }
            const aKeysCount = Object.keys(a).length;
            const bKeysCount = Object.keys(b).length;
            if (aKeysCount !== bKeysCount) {
                return false;
            }
            for (const key in a) {
                const aHasKey = a.hasOwnProperty(key);
                const bHasKey = b.hasOwnProperty(key);
                if ((aHasKey && !bHasKey) ||
                    (!aHasKey && bHasKey) ||
                    !looseEqual(a[key], b[key])) {
                    return false;
                }
            }
        }
        return String(a) === String(b);
    }
    function looseIndexOf(arr, val) {
        return arr.findIndex(item => looseEqual(item, val));
    }
  
    /**
     * For converting {{ interpolation }} values to displayed strings.
     * @private
     */
    const toDisplayString = (val) => {
        return isString(val)
            ? val
            : val == null
                ? ''
                : isArray(val) ||
                    (isObject(val) &&
                        (val.toString === objectToString || !isFunction(val.toString)))
                    ? JSON.stringify(val, replacer, 2)
                    : String(val);
    };
    const replacer = (_key, val) => {
        // can't use isRef here since @vue/shared has no deps
        if (val && val.__v_isRef) {
            return replacer(_key, val.value);
        }
        else if (isMap(val)) {
            return {
                [`Map(${val.size})`]: [...val.entries()].reduce((entries, [key, val]) => {
                    entries[`${key} =>`] = val;
                    return entries;
                }, {})
            };
        }
        else if (isSet(val)) {
            return {
                [`Set(${val.size})`]: [...val.values()]
            };
        }
        else if (isObject(val) && !isArray(val) && !isPlainObject(val)) {
            return String(val);
        }
        return val;
    };
  
    const EMPTY_OBJ = Object.freeze({})
        ;
    const EMPTY_ARR = Object.freeze([]) ;
    const NOOP = () => { };
    /**
     * Always return false.
     */
    const NO = () => false;
    const onRE = /^on[^a-z]/;
    const isOn = (key) => onRE.test(key);
    const isModelListener = (key) => key.startsWith('onUpdate:');
    const extend = Object.assign;
    const remove = (arr, el) => {
        const i = arr.indexOf(el);
        if (i > -1) {
            arr.splice(i, 1);
        }
    };
    const hasOwnProperty$1 = Object.prototype.hasOwnProperty;
    const hasOwn = (val, key) => hasOwnProperty$1.call(val, key);
    const isArray = Array.isArray;
    const isMap = (val) => toTypeString(val) === '[object Map]';
    const isSet = (val) => toTypeString(val) === '[object Set]';
    const isDate = (val) => toTypeString(val) === '[object Date]';
    const isRegExp = (val) => toTypeString(val) === '[object RegExp]';
    const isFunction = (val) => typeof val === 'function';
    const isString = (val) => typeof val === 'string';
    const isSymbol = (val) => typeof val === 'symbol';
    const isObject = (val) => val !== null && typeof val === 'object';
    const isPromise = (val) => {
        return isObject(val) && isFunction(val.then) && isFunction(val.catch);
    };
    const objectToString = Object.prototype.toString;
    const toTypeString = (value) => objectToString.call(value);
    const toRawType = (value) => {
        // extract "RawType" from strings like "[object RawType]"
        return toTypeString(value).slice(8, -1);
    };
    const isPlainObject = (val) => toTypeString(val) === '[object Object]';
    const isIntegerKey = (key) => isString(key) &&
        key !== 'NaN' &&
        key[0] !== '-' &&
        '' + parseInt(key, 10) === key;
    const isReservedProp = /*#__PURE__*/ makeMap(
    // the leading comma is intentional so empty string "" is also included
    ',key,ref,ref_for,ref_key,' +
        'onVnodeBeforeMount,onVnodeMounted,' +
        'onVnodeBeforeUpdate,onVnodeUpdated,' +
        'onVnodeBeforeUnmount,onVnodeUnmounted');
    const isBuiltInDirective = /*#__PURE__*/ makeMap('bind,cloak,else-if,else,for,html,if,model,on,once,pre,show,slot,text,memo');
    const cacheStringFunction = (fn) => {
        const cache = Object.create(null);
        return ((str) => {
            const hit = cache[str];
            return hit || (cache[str] = fn(str));
        });
    };
    const camelizeRE = /-(\w)/g;
    /**
     * @private
     */
    const camelize = cacheStringFunction((str) => {
        return str.replace(camelizeRE, (_, c) => (c ? c.toUpperCase() : ''));
    });
    const hyphenateRE = /\B([A-Z])/g;
    /**
     * @private
     */
    const hyphenate = cacheStringFunction((str) => str.replace(hyphenateRE, '-$1').toLowerCase());
    /**
     * @private
     */
    const capitalize = cacheStringFunction((str) => str.charAt(0).toUpperCase() + str.slice(1));
    /**
     * @private
     */
    const toHandlerKey = cacheStringFunction((str) => str ? `on${capitalize(str)}` : ``);
    // compare whether a value has changed, accounting for NaN.
    const hasChanged = (value, oldValue) => !Object.is(value, oldValue);
    const invokeArrayFns = (fns, arg) => {
        for (let i = 0; i < fns.length; i++) {
            fns[i](arg);
        }
    };
    const def = (obj, key, value) => {
        Object.defineProperty(obj, key, {
            configurable: true,
            enumerable: false,
            value
        });
    };
    /**
     * "123-foo" will be parsed to 123
     * This is used for the .number modifier in v-model
     */
    const looseToNumber = (val) => {
        const n = parseFloat(val);
        return isNaN(n) ? val : n;
    };
    /**
     * Only conerces number-like strings
     * "123-foo" will be returned as-is
     */
    const toNumber = (val) => {
        const n = isString(val) ? Number(val) : NaN;
        return isNaN(n) ? val : n;
    };
    let _globalThis;
    const getGlobalThis = () => {
        return (_globalThis ||
            (_globalThis =
                typeof globalThis !== 'undefined'
                    ? globalThis
                    : typeof self !== 'undefined'
                        ? self
                        : typeof window !== 'undefined'
                            ? window
                            : typeof global !== 'undefined'
                                ? global
                                : {}));
    };
  
    function warn$1(msg, ...args) {
        console.warn(`[Vue warn] ${msg}`, ...args);
    }
  
    let activeEffectScope;
    class EffectScope {
        constructor(detached = false) {
            this.detached = detached;
            /**
             * @internal
             */
            this._active = true;
            /**
             * @internal
             */
            this.effects = [];
            /**
             * @internal
             */
            this.cleanups = [];
            this.parent = activeEffectScope;
            if (!detached && activeEffectScope) {
                this.index =
                    (activeEffectScope.scopes || (activeEffectScope.scopes = [])).push(this) - 1;
            }
        }
        get active() {
            return this._active;
        }
        run(fn) {
            if (this._active) {
                const currentEffectScope = activeEffectScope;
                try {
                    activeEffectScope = this;
                    return fn();
                }
                finally {
                    activeEffectScope = currentEffectScope;
                }
            }
            else {
                warn$1(`cannot run an inactive effect scope.`);
            }
        }
        /**
         * This should only be called on non-detached scopes
         * @internal
         */
        on() {
            activeEffectScope = this;
        }
        /**
         * This should only be called on non-detached scopes
         * @internal
         */
        off() {
            activeEffectScope = this.parent;
        }
        stop(fromParent) {
            if (this._active) {
                let i, l;
                for (i = 0, l = this.effects.length; i < l; i++) {
                    this.effects[i].stop();
                }
                for (i = 0, l = this.cleanups.length; i < l; i++) {
                    this.cleanups[i]();
                }
                if (this.scopes) {
                    for (i = 0, l = this.scopes.length; i < l; i++) {
                        this.scopes[i].stop(true);
                    }
                }
                // nested scope, dereference from parent to avoid memory leaks
                if (!this.detached && this.parent && !fromParent) {
                    // optimized O(1) removal
                    const last = this.parent.scopes.pop();
                    if (last && last !== this) {
                        this.parent.scopes[this.index] = last;
                        last.index = this.index;
                    }
                }
                this.parent = undefined;
                this._active = false;
            }
        }
    }
    function effectScope(detached) {
        return new EffectScope(detached);
    }
    function recordEffectScope(effect, scope = activeEffectScope) {
        if (scope && scope.active) {
            scope.effects.push(effect);
        }
    }
    function getCurrentScope() {
        return activeEffectScope;
    }
    function onScopeDispose(fn) {
        if (activeEffectScope) {
            activeEffectScope.cleanups.push(fn);
        }
        else {
            warn$1(`onScopeDispose() is called when there is no active effect scope` +
                ` to be associated with.`);
        }
    }
  
    const createDep = (effects) => {
        const dep = new Set(effects);
        dep.w = 0;
        dep.n = 0;
        return dep;
    };
    const wasTracked = (dep) => (dep.w & trackOpBit) > 0;
    const newTracked = (dep) => (dep.n & trackOpBit) > 0;
    const initDepMarkers = ({ deps }) => {
        if (deps.length) {
            for (let i = 0; i < deps.length; i++) {
                deps[i].w |= trackOpBit; // set was tracked
            }
        }
    };
    const finalizeDepMarkers = (effect) => {
        const { deps } = effect;
        if (deps.length) {
            let ptr = 0;
            for (let i = 0; i < deps.length; i++) {
                const dep = deps[i];
                if (wasTracked(dep) && !newTracked(dep)) {
                    dep.delete(effect);
                }
                else {
                    deps[ptr++] = dep;
                }
                // clear bits
                dep.w &= ~trackOpBit;
                dep.n &= ~trackOpBit;
            }
            deps.length = ptr;
        }
    };
  
    const targetMap = new WeakMap();
    // The number of effects currently being tracked recursively.
    let effectTrackDepth = 0;
    let trackOpBit = 1;
    /**
     * The bitwise track markers support at most 30 levels of recursion.
     * This value is chosen to enable modern JS engines to use a SMI on all platforms.
     * When recursion depth is greater, fall back to using a full cleanup.
     */
    const maxMarkerBits = 30;
    let activeEffect;
    const ITERATE_KEY = Symbol('iterate' );
    const MAP_KEY_ITERATE_KEY = Symbol('Map key iterate' );
    class ReactiveEffect {
        constructor(fn, scheduler = null, scope) {
            this.fn = fn;
            this.scheduler = scheduler;
            this.active = true;
            this.deps = [];
            this.parent = undefined;
            recordEffectScope(this, scope);
        }
        run() {
            if (!this.active) {
                return this.fn();
            }
            let parent = activeEffect;
            let lastShouldTrack = shouldTrack;
            while (parent) {
                if (parent === this) {
                    return;
                }
                parent = parent.parent;
            }
            try {
                this.parent = activeEffect;
                activeEffect = this;
                shouldTrack = true;
                trackOpBit = 1 << ++effectTrackDepth;
                if (effectTrackDepth <= maxMarkerBits) {
                    initDepMarkers(this);
                }
                else {
                    cleanupEffect(this);
                }
                return this.fn();
            }
            finally {
                if (effectTrackDepth <= maxMarkerBits) {
                    finalizeDepMarkers(this);
                }
                trackOpBit = 1 << --effectTrackDepth;
                activeEffect = this.parent;
                shouldTrack = lastShouldTrack;
                this.parent = undefined;
                if (this.deferStop) {
                    this.stop();
                }
            }
        }
        stop() {
            // stopped while running itself - defer the cleanup
            if (activeEffect === this) {
                this.deferStop = true;
            }
            else if (this.active) {
                cleanupEffect(this);
                if (this.onStop) {
                    this.onStop();
                }
                this.active = false;
            }
        }
    }
    function cleanupEffect(effect) {
        const { deps } = effect;
        if (deps.length) {
            for (let i = 0; i < deps.length; i++) {
                deps[i].delete(effect);
            }
            deps.length = 0;
        }
    }
    function effect(fn, options) {
        if (fn.effect) {
            fn = fn.effect.fn;
        }
        const _effect = new ReactiveEffect(fn);
        if (options) {
            extend(_effect, options);
            if (options.scope)
                recordEffectScope(_effect, options.scope);
        }
        if (!options || !options.lazy) {
            _effect.run();
        }
        const runner = _effect.run.bind(_effect);
        runner.effect = _effect;
        return runner;
    }
    function stop(runner) {
        runner.effect.stop();
    }
    let shouldTrack = true;
    const trackStack = [];
    function pauseTracking() {
        trackStack.push(shouldTrack);
        shouldTrack = false;
    }
    function resetTracking() {
        const last = trackStack.pop();
        shouldTrack = last === undefined ? true : last;
    }
    function track(target, type, key) {
        if (shouldTrack && activeEffect) {
            let depsMap = targetMap.get(target);
            if (!depsMap) {
                targetMap.set(target, (depsMap = new Map()));
            }
            let dep = depsMap.get(key);
            if (!dep) {
                depsMap.set(key, (dep = createDep()));
            }
            const eventInfo = { effect: activeEffect, target, type, key }
                ;
            trackEffects(dep, eventInfo);
        }
    }
    function trackEffects(dep, debuggerEventExtraInfo) {
        let shouldTrack = false;
        if (effectTrackDepth <= maxMarkerBits) {
            if (!newTracked(dep)) {
                dep.n |= trackOpBit; // set newly tracked
                shouldTrack = !wasTracked(dep);
            }
        }
        else {
            // Full cleanup mode.
            shouldTrack = !dep.has(activeEffect);
        }
        if (shouldTrack) {
            dep.add(activeEffect);
            activeEffect.deps.push(dep);
            if (activeEffect.onTrack) {
                activeEffect.onTrack(Object.assign({ effect: activeEffect }, debuggerEventExtraInfo));
            }
        }
    }
    function trigger(target, type, key, newValue, oldValue, oldTarget) {
        const depsMap = targetMap.get(target);
        if (!depsMap) {
            // never been tracked
            return;
        }
        let deps = [];
        if (type === "clear" /* TriggerOpTypes.CLEAR */) {
            // collection being cleared
            // trigger all effects for target
            deps = [...depsMap.values()];
        }
        else if (key === 'length' && isArray(target)) {
            const newLength = Number(newValue);
            depsMap.forEach((dep, key) => {
                if (key === 'length' || key >= newLength) {
                    deps.push(dep);
                }
            });
        }
        else {
            // schedule runs for SET | ADD | DELETE
            if (key !== void 0) {
                deps.push(depsMap.get(key));
            }
            // also run for iteration key on ADD | DELETE | Map.SET
            switch (type) {
                case "add" /* TriggerOpTypes.ADD */:
                    if (!isArray(target)) {
                        deps.push(depsMap.get(ITERATE_KEY));
                        if (isMap(target)) {
                            deps.push(depsMap.get(MAP_KEY_ITERATE_KEY));
                        }
                    }
                    else if (isIntegerKey(key)) {
                        // new index added to array -> length changes
                        deps.push(depsMap.get('length'));
                    }
                    break;
                case "delete" /* TriggerOpTypes.DELETE */:
                    if (!isArray(target)) {
                        deps.push(depsMap.get(ITERATE_KEY));
                        if (isMap(target)) {
                            deps.push(depsMap.get(MAP_KEY_ITERATE_KEY));
                        }
                    }
                    break;
                case "set" /* TriggerOpTypes.SET */:
                    if (isMap(target)) {
                        deps.push(depsMap.get(ITERATE_KEY));
                    }
                    break;
            }
        }
        const eventInfo = { target, type, key, newValue, oldValue, oldTarget }
            ;
        if (deps.length === 1) {
            if (deps[0]) {
                {
                    triggerEffects(deps[0], eventInfo);
                }
            }
        }
        else {
            const effects = [];
            for (const dep of deps) {
                if (dep) {
                    effects.push(...dep);
                }
            }
            {
                triggerEffects(createDep(effects), eventInfo);
            }
        }
    }
    function triggerEffects(dep, debuggerEventExtraInfo) {
        // spread into array for stabilization
        const effects = isArray(dep) ? dep : [...dep];
        for (const effect of effects) {
            if (effect.computed) {
                triggerEffect(effect, debuggerEventExtraInfo);
            }
        }
        for (const effect of effects) {
            if (!effect.computed) {
                triggerEffect(effect, debuggerEventExtraInfo);
            }
        }
    }
    function triggerEffect(effect, debuggerEventExtraInfo) {
        if (effect !== activeEffect || effect.allowRecurse) {
            if (effect.onTrigger) {
                effect.onTrigger(extend({ effect }, debuggerEventExtraInfo));
            }
            if (effect.scheduler) {
                effect.scheduler();
            }
            else {
                effect.run();
            }
        }
    }
    function getDepFromReactive(object, key) {
        var _a;
        return (_a = targetMap.get(object)) === null || _a === void 0 ? void 0 : _a.get(key);
    }
  
    const isNonTrackableKeys = /*#__PURE__*/ makeMap(`__proto__,__v_isRef,__isVue`);
    const builtInSymbols = new Set(
    /*#__PURE__*/
    Object.getOwnPropertyNames(Symbol)
        // ios10.x Object.getOwnPropertyNames(Symbol) can enumerate 'arguments' and 'caller'
        // but accessing them on Symbol leads to TypeError because Symbol is a strict mode
        // function
        .filter(key => key !== 'arguments' && key !== 'caller')
        .map(key => Symbol[key])
        .filter(isSymbol));
    const get$1 = /*#__PURE__*/ createGetter();
    const shallowGet = /*#__PURE__*/ createGetter(false, true);
    const readonlyGet = /*#__PURE__*/ createGetter(true);
    const shallowReadonlyGet = /*#__PURE__*/ createGetter(true, true);
    const arrayInstrumentations = /*#__PURE__*/ createArrayInstrumentations();
    function createArrayInstrumentations() {
        const instrumentations = {};
        ['includes', 'indexOf', 'lastIndexOf'].forEach(key => {
            instrumentations[key] = function (...args) {
                const arr = toRaw(this);
                for (let i = 0, l = this.length; i < l; i++) {
                    track(arr, "get" /* TrackOpTypes.GET */, i + '');
                }
                // we run the method using the original args first (which may be reactive)
                const res = arr[key](...args);
                if (res === -1 || res === false) {
                    // if that didn't work, run it again using raw values.
                    return arr[key](...args.map(toRaw));
                }
                else {
                    return res;
                }
            };
        });
        ['push', 'pop', 'shift', 'unshift', 'splice'].forEach(key => {
            instrumentations[key] = function (...args) {
                pauseTracking();
                const res = toRaw(this)[key].apply(this, args);
                resetTracking();
                return res;
            };
        });
        return instrumentations;
    }
    function hasOwnProperty(key) {
        const obj = toRaw(this);
        track(obj, "has" /* TrackOpTypes.HAS */, key);
        return obj.hasOwnProperty(key);
    }
    function createGetter(isReadonly = false, shallow = false) {
        return function get(target, key, receiver) {
            if (key === "__v_isReactive" /* ReactiveFlags.IS_REACTIVE */) {
                return !isReadonly;
            }
            else if (key === "__v_isReadonly" /* ReactiveFlags.IS_READONLY */) {
                return isReadonly;
            }
            else if (key === "__v_isShallow" /* ReactiveFlags.IS_SHALLOW */) {
                return shallow;
            }
            else if (key === "__v_raw" /* ReactiveFlags.RAW */ &&
                receiver ===
                    (isReadonly
                        ? shallow
                            ? shallowReadonlyMap
                            : readonlyMap
                        : shallow
                            ? shallowReactiveMap
                            : reactiveMap).get(target)) {
                return target;
            }
            const targetIsArray = isArray(target);
            if (!isReadonly) {
                if (targetIsArray && hasOwn(arrayInstrumentations, key)) {
                    return Reflect.get(arrayInstrumentations, key, receiver);
                }
                if (key === 'hasOwnProperty') {
                    return hasOwnProperty;
                }
            }
            const res = Reflect.get(target, key, receiver);
            if (isSymbol(key) ? builtInSymbols.has(key) : isNonTrackableKeys(key)) {
                return res;
            }
            if (!isReadonly) {
                track(target, "get" /* TrackOpTypes.GET */, key);
            }
            if (shallow) {
                return res;
            }
            if (isRef(res)) {
                // ref unwrapping - skip unwrap for Array + integer key.
                return targetIsArray && isIntegerKey(key) ? res : res.value;
            }
            if (isObject(res)) {
                // Convert returned value into a proxy as well. we do the isObject check
                // here to avoid invalid value warning. Also need to lazy access readonly
                // and reactive here to avoid circular dependency.
                return isReadonly ? readonly(res) : reactive(res);
            }
            return res;
        };
    }
    const set$1 = /*#__PURE__*/ createSetter();
    const shallowSet = /*#__PURE__*/ createSetter(true);
    function createSetter(shallow = false) {
        return function set(target, key, value, receiver) {
            let oldValue = target[key];
            if (isReadonly(oldValue) && isRef(oldValue) && !isRef(value)) {
                return false;
            }
            if (!shallow) {
                if (!isShallow(value) && !isReadonly(value)) {
                    oldValue = toRaw(oldValue);
                    value = toRaw(value);
                }
                if (!isArray(target) && isRef(oldValue) && !isRef(value)) {
                    oldValue.value = value;
                    return true;
                }
            }
            const hadKey = isArray(target) && isIntegerKey(key)
                ? Number(key) < target.length
                : hasOwn(target, key);
            const result = Reflect.set(target, key, value, receiver);
            // don't trigger if target is something up in the prototype chain of original
            if (target === toRaw(receiver)) {
                if (!hadKey) {
                    trigger(target, "add" /* TriggerOpTypes.ADD */, key, value);
                }
                else if (hasChanged(value, oldValue)) {
                    trigger(target, "set" /* TriggerOpTypes.SET */, key, value, oldValue);
                }
            }
            return result;
        };
    }
    function deleteProperty(target, key) {
        const hadKey = hasOwn(target, key);
        const oldValue = target[key];
        const result = Reflect.deleteProperty(target, key);
        if (result && hadKey) {
            trigger(target, "delete" /* TriggerOpTypes.DELETE */, key, undefined, oldValue);
        }
        return result;
    }
    function has$1(target, key) {
        const result = Reflect.has(target, key);
        if (!isSymbol(key) || !builtInSymbols.has(key)) {
            track(target, "has" /* TrackOpTypes.HAS */, key);
        }
        return result;
    }
    function ownKeys(target) {
        track(target, "iterate" /* TrackOpTypes.ITERATE */, isArray(target) ? 'length' : ITERATE_KEY);
        return Reflect.ownKeys(target);
    }
    const mutableHandlers = {
        get: get$1,
        set: set$1,
        deleteProperty,
        has: has$1,
        ownKeys
    };
    const readonlyHandlers = {
        get: readonlyGet,
        set(target, key) {
            {
                warn$1(`Set operation on key "${String(key)}" failed: target is readonly.`, target);
            }
            return true;
        },
        deleteProperty(target, key) {
            {
                warn$1(`Delete operation on key "${String(key)}" failed: target is readonly.`, target);
            }
            return true;
        }
    };
    const shallowReactiveHandlers = /*#__PURE__*/ extend({}, mutableHandlers, {
        get: shallowGet,
        set: shallowSet
    });
    // Props handlers are special in the sense that it should not unwrap top-level
    // refs (in order to allow refs to be explicitly passed down), but should
    // retain the reactivity of the normal readonly object.
    const shallowReadonlyHandlers = /*#__PURE__*/ extend({}, readonlyHandlers, {
        get: shallowReadonlyGet
    });
  
    const toShallow = (value) => value;
    const getProto = (v) => Reflect.getPrototypeOf(v);
    function get(target, key, isReadonly = false, isShallow = false) {
        // #1772: readonly(reactive(Map)) should return readonly + reactive version
        // of the value
        target = target["__v_raw" /* ReactiveFlags.RAW */];
        const rawTarget = toRaw(target);
        const rawKey = toRaw(key);
        if (!isReadonly) {
            if (key !== rawKey) {
                track(rawTarget, "get" /* TrackOpTypes.GET */, key);
            }
            track(rawTarget, "get" /* TrackOpTypes.GET */, rawKey);
        }
        const { has } = getProto(rawTarget);
        const wrap = isShallow ? toShallow : isReadonly ? toReadonly : toReactive;
        if (has.call(rawTarget, key)) {
            return wrap(target.get(key));
        }
        else if (has.call(rawTarget, rawKey)) {
            return wrap(target.get(rawKey));
        }
        else if (target !== rawTarget) {
            // #3602 readonly(reactive(Map))
            // ensure that the nested reactive `Map` can do tracking for itself
            target.get(key);
        }
    }
    function has(key, isReadonly = false) {
        const target = this["__v_raw" /* ReactiveFlags.RAW */];
        const rawTarget = toRaw(target);
        const rawKey = toRaw(key);
        if (!isReadonly) {
            if (key !== rawKey) {
                track(rawTarget, "has" /* TrackOpTypes.HAS */, key);
            }
            track(rawTarget, "has" /* TrackOpTypes.HAS */, rawKey);
        }
        return key === rawKey
            ? target.has(key)
            : target.has(key) || target.has(rawKey);
    }
    function size(target, isReadonly = false) {
        target = target["__v_raw" /* ReactiveFlags.RAW */];
        !isReadonly && track(toRaw(target), "iterate" /* TrackOpTypes.ITERATE */, ITERATE_KEY);
        return Reflect.get(target, 'size', target);
    }
    function add(value) {
        value = toRaw(value);
        const target = toRaw(this);
        const proto = getProto(target);
        const hadKey = proto.has.call(target, value);
        if (!hadKey) {
            target.add(value);
            trigger(target, "add" /* TriggerOpTypes.ADD */, value, value);
        }
        return this;
    }
    function set(key, value) {
        value = toRaw(value);
        const target = toRaw(this);
        const { has, get } = getProto(target);
        let hadKey = has.call(target, key);
        if (!hadKey) {
            key = toRaw(key);
            hadKey = has.call(target, key);
        }
        else {
            checkIdentityKeys(target, has, key);
        }
        const oldValue = get.call(target, key);
        target.set(key, value);
        if (!hadKey) {
            trigger(target, "add" /* TriggerOpTypes.ADD */, key, value);
        }
        else if (hasChanged(value, oldValue)) {
            trigger(target, "set" /* TriggerOpTypes.SET */, key, value, oldValue);
        }
        return this;
    }
    function deleteEntry(key) {
        const target = toRaw(this);
        const { has, get } = getProto(target);
        let hadKey = has.call(target, key);
        if (!hadKey) {
            key = toRaw(key);
            hadKey = has.call(target, key);
        }
        else {
            checkIdentityKeys(target, has, key);
        }
        const oldValue = get ? get.call(target, key) : undefined;
        // forward the operation before queueing reactions
        const result = target.delete(key);
        if (hadKey) {
            trigger(target, "delete" /* TriggerOpTypes.DELETE */, key, undefined, oldValue);
        }
        return result;
    }
    function clear() {
        const target = toRaw(this);
        const hadItems = target.size !== 0;
        const oldTarget = isMap(target)
                ? new Map(target)
                : new Set(target)
            ;
        // forward the operation before queueing reactions
        const result = target.clear();
        if (hadItems) {
            trigger(target, "clear" /* TriggerOpTypes.CLEAR */, undefined, undefined, oldTarget);
        }
        return result;
    }
    function createForEach(isReadonly, isShallow) {
        return function forEach(callback, thisArg) {
            const observed = this;
            const target = observed["__v_raw" /* ReactiveFlags.RAW */];
            const rawTarget = toRaw(target);
            const wrap = isShallow ? toShallow : isReadonly ? toReadonly : toReactive;
            !isReadonly && track(rawTarget, "iterate" /* TrackOpTypes.ITERATE */, ITERATE_KEY);
            return target.forEach((value, key) => {
                // important: make sure the callback is
                // 1. invoked with the reactive map as `this` and 3rd arg
                // 2. the value received should be a corresponding reactive/readonly.
                return callback.call(thisArg, wrap(value), wrap(key), observed);
            });
        };
    }
    function createIterableMethod(method, isReadonly, isShallow) {
        return function (...args) {
            const target = this["__v_raw" /* ReactiveFlags.RAW */];
            const rawTarget = toRaw(target);
            const targetIsMap = isMap(rawTarget);
            const isPair = method === 'entries' || (method === Symbol.iterator && targetIsMap);
            const isKeyOnly = method === 'keys' && targetIsMap;
            const innerIterator = target[method](...args);
            const wrap = isShallow ? toShallow : isReadonly ? toReadonly : toReactive;
            !isReadonly &&
                track(rawTarget, "iterate" /* TrackOpTypes.ITERATE */, isKeyOnly ? MAP_KEY_ITERATE_KEY : ITERATE_KEY);
            // return a wrapped iterator which returns observed versions of the
            // values emitted from the real iterator
            return {
                // iterator protocol
                next() {
                    const { value, done } = innerIterator.next();
                    return done
                        ? { value, done }
                        : {
                            value: isPair ? [wrap(value[0]), wrap(value[1])] : wrap(value),
                            done
                        };
                },
                // iterable protocol
                [Symbol.iterator]() {
                    return this;
                }
            };
        };
    }
    function createReadonlyMethod(type) {
        return function (...args) {
            {
                const key = args[0] ? `on key "${args[0]}" ` : ``;
                console.warn(`${capitalize(type)} operation ${key}failed: target is readonly.`, toRaw(this));
            }
            return type === "delete" /* TriggerOpTypes.DELETE */ ? false : this;
        };
    }
    function createInstrumentations() {
        const mutableInstrumentations = {
            get(key) {
                return get(this, key);
            },
            get size() {
                return size(this);
            },
            has,
            add,
            set,
            delete: deleteEntry,
            clear,
            forEach: createForEach(false, false)
        };
        const shallowInstrumentations = {
            get(key) {
                return get(this, key, false, true);
            },
            get size() {
                return size(this);
            },
            has,
            add,
            set,
            delete: deleteEntry,
            clear,
            forEach: createForEach(false, true)
        };
        const readonlyInstrumentations = {
            get(key) {
                return get(this, key, true);
            },
            get size() {
                return size(this, true);
            },
            has(key) {
                return has.call(this, key, true);
            },
            add: createReadonlyMethod("add" /* TriggerOpTypes.ADD */),
            set: createReadonlyMethod("set" /* TriggerOpTypes.SET */),
            delete: createReadonlyMethod("delete" /* TriggerOpTypes.DELETE */),
            clear: createReadonlyMethod("clear" /* TriggerOpTypes.CLEAR */),
            forEach: createForEach(true, false)
        };
        const shallowReadonlyInstrumentations = {
            get(key) {
                return get(this, key, true, true);
            },
            get size() {
                return size(this, true);
            },
            has(key) {
                return has.call(this, key, true);
            },
            add: createReadonlyMethod("add" /* TriggerOpTypes.ADD */),
            set: createReadonlyMethod("set" /* TriggerOpTypes.SET */),
            delete: createReadonlyMethod("delete" /* TriggerOpTypes.DELETE */),
            clear: createReadonlyMethod("clear" /* TriggerOpTypes.CLEAR */),
            forEach: createForEach(true, true)
        };
        const iteratorMethods = ['keys', 'values', 'entries', Symbol.iterator];
        iteratorMethods.forEach(method => {
            mutableInstrumentations[method] = createIterableMethod(method, false, false);
            readonlyInstrumentations[method] = createIterableMethod(method, true, false);
            shallowInstrumentations[method] = createIterableMethod(method, false, true);
            shallowReadonlyInstrumentations[method] = createIterableMethod(method, true, true);
        });
        return [
            mutableInstrumentations,
            readonlyInstrumentations,
            shallowInstrumentations,
            shallowReadonlyInstrumentations
        ];
    }
    const [mutableInstrumentations, readonlyInstrumentations, shallowInstrumentations, shallowReadonlyInstrumentations] = /* #__PURE__*/ createInstrumentations();
    function createInstrumentationGetter(isReadonly, shallow) {
        const instrumentations = shallow
            ? isReadonly
                ? shallowReadonlyInstrumentations
                : shallowInstrumentations
            : isReadonly
                ? readonlyInstrumentations
                : mutableInstrumentations;
        return (target, key, receiver) => {
            if (key === "__v_isReactive" /* ReactiveFlags.IS_REACTIVE */) {
                return !isReadonly;
            }
            else if (key === "__v_isReadonly" /* ReactiveFlags.IS_READONLY */) {
                return isReadonly;
            }
            else if (key === "__v_raw" /* ReactiveFlags.RAW */) {
                return target;
            }
            return Reflect.get(hasOwn(instrumentations, key) && key in target
                ? instrumentations
                : target, key, receiver);
        };
    }
    const mutableCollectionHandlers = {
        get: /*#__PURE__*/ createInstrumentationGetter(false, false)
    };
    const shallowCollectionHandlers = {
        get: /*#__PURE__*/ createInstrumentationGetter(false, true)
    };
    const readonlyCollectionHandlers = {
        get: /*#__PURE__*/ createInstrumentationGetter(true, false)
    };
    const shallowReadonlyCollectionHandlers = {
        get: /*#__PURE__*/ createInstrumentationGetter(true, true)
    };
    function checkIdentityKeys(target, has, key) {
        const rawKey = toRaw(key);
        if (rawKey !== key && has.call(target, rawKey)) {
            const type = toRawType(target);
            console.warn(`Reactive ${type} contains both the raw and reactive ` +
                `versions of the same object${type === `Map` ? ` as keys` : ``}, ` +
                `which can lead to inconsistencies. ` +
                `Avoid differentiating between the raw and reactive versions ` +
                `of an object and only use the reactive version if possible.`);
        }
    }
  
    const reactiveMap = new WeakMap();
    const shallowReactiveMap = new WeakMap();
    const readonlyMap = new WeakMap();
    const shallowReadonlyMap = new WeakMap();
    function targetTypeMap(rawType) {
        switch (rawType) {
            case 'Object':
            case 'Array':
                return 1 /* TargetType.COMMON */;
            case 'Map':
            case 'Set':
            case 'WeakMap':
            case 'WeakSet':
                return 2 /* TargetType.COLLECTION */;
            default:
                return 0 /* TargetType.INVALID */;
        }
    }
    function getTargetType(value) {
        return value["__v_skip" /* ReactiveFlags.SKIP */] || !Object.isExtensible(value)
            ? 0 /* TargetType.INVALID */
            : targetTypeMap(toRawType(value));
    }
    function reactive(target) {
        // if trying to observe a readonly proxy, return the readonly version.
        if (isReadonly(target)) {
            return target;
        }
        return createReactiveObject(target, false, mutableHandlers, mutableCollectionHandlers, reactiveMap);
    }
    /**
     * Return a shallowly-reactive copy of the original object, where only the root
     * level properties are reactive. It also does not auto-unwrap refs (even at the
     * root level).
     */
    function shallowReactive(target) {
        return createReactiveObject(target, false, shallowReactiveHandlers, shallowCollectionHandlers, shallowReactiveMap);
    }
    /**
     * Creates a readonly copy of the original object. Note the returned copy is not
     * made reactive, but `readonly` can be called on an already reactive object.
     */
    function readonly(target) {
        return createReactiveObject(target, true, readonlyHandlers, readonlyCollectionHandlers, readonlyMap);
    }
    /**
     * Returns a reactive-copy of the original object, where only the root level
     * properties are readonly, and does NOT unwrap refs nor recursively convert
     * returned properties.
     * This is used for creating the props proxy object for stateful components.
     */
    function shallowReadonly(target) {
        return createReactiveObject(target, true, shallowReadonlyHandlers, shallowReadonlyCollectionHandlers, shallowReadonlyMap);
    }
    function createReactiveObject(target, isReadonly, baseHandlers, collectionHandlers, proxyMap) {
        if (!isObject(target)) {
            {
                console.warn(`value cannot be made reactive: ${String(target)}`);
            }
            return target;
        }
        // target is already a Proxy, return it.
        // exception: calling readonly() on a reactive object
        if (target["__v_raw" /* ReactiveFlags.RAW */] &&
            !(isReadonly && target["__v_isReactive" /* ReactiveFlags.IS_REACTIVE */])) {
            return target;
        }
        // target already has corresponding Proxy
        const existingProxy = proxyMap.get(target);
        if (existingProxy) {
            return existingProxy;
        }
        // only specific value types can be observed.
        const targetType = getTargetType(target);
        if (targetType === 0 /* TargetType.INVALID */) {
            return target;
        }
        const proxy = new Proxy(target, targetType === 2 /* TargetType.COLLECTION */ ? collectionHandlers : baseHandlers);
        proxyMap.set(target, proxy);
        return proxy;
    }
    function isReactive(value) {
        if (isReadonly(value)) {
            return isReactive(value["__v_raw" /* ReactiveFlags.RAW */]);
        }
        return !!(value && value["__v_isReactive" /* ReactiveFlags.IS_REACTIVE */]);
    }
    function isReadonly(value) {
        return !!(value && value["__v_isReadonly" /* ReactiveFlags.IS_READONLY */]);
    }
    function isShallow(value) {
        return !!(value && value["__v_isShallow" /* ReactiveFlags.IS_SHALLOW */]);
    }
    function isProxy(value) {
        return isReactive(value) || isReadonly(value);
    }
    function toRaw(observed) {
        const raw = observed && observed["__v_raw" /* ReactiveFlags.RAW */];
        return raw ? toRaw(raw) : observed;
    }
    function markRaw(value) {
        def(value, "__v_skip" /* ReactiveFlags.SKIP */, true);
        return value;
    }
    const toReactive = (value) => isObject(value) ? reactive(value) : value;
    const toReadonly = (value) => isObject(value) ? readonly(value) : value;
  
    function trackRefValue(ref) {
        if (shouldTrack && activeEffect) {
            ref = toRaw(ref);
            {
                trackEffects(ref.dep || (ref.dep = createDep()), {
                    target: ref,
                    type: "get" /* TrackOpTypes.GET */,
                    key: 'value'
                });
            }
        }
    }
    function triggerRefValue(ref, newVal) {
        ref = toRaw(ref);
        const dep = ref.dep;
        if (dep) {
            {
                triggerEffects(dep, {
                    target: ref,
                    type: "set" /* TriggerOpTypes.SET */,
                    key: 'value',
                    newValue: newVal
                });
            }
        }
    }
    function isRef(r) {
        return !!(r && r.__v_isRef === true);
    }
    function ref(value) {
        return createRef(value, false);
    }
    function shallowRef(value) {
        return createRef(value, true);
    }
    function createRef(rawValue, shallow) {
        if (isRef(rawValue)) {
            return rawValue;
        }
        return new RefImpl(rawValue, shallow);
    }
    class RefImpl {
        constructor(value, __v_isShallow) {
            this.__v_isShallow = __v_isShallow;
            this.dep = undefined;
            this.__v_isRef = true;
            this._rawValue = __v_isShallow ? value : toRaw(value);
            this._value = __v_isShallow ? value : toReactive(value);
        }
        get value() {
            trackRefValue(this);
            return this._value;
        }
        set value(newVal) {
            const useDirectValue = this.__v_isShallow || isShallow(newVal) || isReadonly(newVal);
            newVal = useDirectValue ? newVal : toRaw(newVal);
            if (hasChanged(newVal, this._rawValue)) {
                this._rawValue = newVal;
                this._value = useDirectValue ? newVal : toReactive(newVal);
                triggerRefValue(this, newVal);
            }
        }
    }
    function triggerRef(ref) {
        triggerRefValue(ref, ref.value );
    }
    function unref(ref) {
        return isRef(ref) ? ref.value : ref;
    }
    const shallowUnwrapHandlers = {
        get: (target, key, receiver) => unref(Reflect.get(target, key, receiver)),
        set: (target, key, value, receiver) => {
            const oldValue = target[key];
            if (isRef(oldValue) && !isRef(value)) {
                oldValue.value = value;
                return true;
            }
            else {
                return Reflect.set(target, key, value, receiver);
            }
        }
    };
    function proxyRefs(objectWithRefs) {
        return isReactive(objectWithRefs)
            ? objectWithRefs
            : new Proxy(objectWithRefs, shallowUnwrapHandlers);
    }
    class CustomRefImpl {
        constructor(factory) {
            this.dep = undefined;
            this.__v_isRef = true;
            const { get, set } = factory(() => trackRefValue(this), () => triggerRefValue(this));
            this._get = get;
            this._set = set;
        }
        get value() {
            return this._get();
        }
        set value(newVal) {
            this._set(newVal);
        }
    }
    function customRef(factory) {
        return new CustomRefImpl(factory);
    }
    function toRefs(object) {
        if (!isProxy(object)) {
            console.warn(`toRefs() expects a reactive object but received a plain one.`);
        }
        const ret = isArray(object) ? new Array(object.length) : {};
        for (const key in object) {
            ret[key] = toRef(object, key);
        }
        return ret;
    }
    class ObjectRefImpl {
        constructor(_object, _key, _defaultValue) {
            this._object = _object;
            this._key = _key;
            this._defaultValue = _defaultValue;
            this.__v_isRef = true;
        }
        get value() {
            const val = this._object[this._key];
            return val === undefined ? this._defaultValue : val;
        }
        set value(newVal) {
            this._object[this._key] = newVal;
        }
        get dep() {
            return getDepFromReactive(toRaw(this._object), this._key);
        }
    }
    function toRef(object, key, defaultValue) {
        const val = object[key];
        return isRef(val)
            ? val
            : new ObjectRefImpl(object, key, defaultValue);
    }
  
    var _a;
    class ComputedRefImpl {
        constructor(getter, _setter, isReadonly, isSSR) {
            this._setter = _setter;
            this.dep = undefined;
            this.__v_isRef = true;
            this[_a] = false;
            this._dirty = true;
            this.effect = new ReactiveEffect(getter, () => {
                if (!this._dirty) {
                    this._dirty = true;
                    triggerRefValue(this);
                }
            });
            this.effect.computed = this;
            this.effect.active = this._cacheable = !isSSR;
            this["__v_isReadonly" /* ReactiveFlags.IS_READONLY */] = isReadonly;
        }
        get value() {
            // the computed ref may get wrapped by other proxies e.g. readonly() #3376
            const self = toRaw(this);
            trackRefValue(self);
            if (self._dirty || !self._cacheable) {
                self._dirty = false;
                self._value = self.effect.run();
            }
            return self._value;
        }
        set value(newValue) {
            this._setter(newValue);
        }
    }
    _a = "__v_isReadonly" /* ReactiveFlags.IS_READONLY */;
    function computed$1(getterOrOptions, debugOptions, isSSR = false) {
        let getter;
        let setter;
        const onlyGetter = isFunction(getterOrOptions);
        if (onlyGetter) {
            getter = getterOrOptions;
            setter = () => {
                    console.warn('Write operation failed: computed value is readonly');
                }
                ;
        }
        else {
            getter = getterOrOptions.get;
            setter = getterOrOptions.set;
        }
        const cRef = new ComputedRefImpl(getter, setter, onlyGetter || !setter, isSSR);
        if (debugOptions && !isSSR) {
            cRef.effect.onTrack = debugOptions.onTrack;
            cRef.effect.onTrigger = debugOptions.onTrigger;
        }
        return cRef;
    }
  
    const stack = [];
    function pushWarningContext(vnode) {
        stack.push(vnode);
    }
    function popWarningContext() {
        stack.pop();
    }
    function warn(msg, ...args) {
        // avoid props formatting or warn handler tracking deps that might be mutated
        // during patch, leading to infinite recursion.
        pauseTracking();
        const instance = stack.length ? stack[stack.length - 1].component : null;
        const appWarnHandler = instance && instance.appContext.config.warnHandler;
        const trace = getComponentTrace();
        if (appWarnHandler) {
            callWithErrorHandling(appWarnHandler, instance, 11 /* ErrorCodes.APP_WARN_HANDLER */, [
                msg + args.join(''),
                instance && instance.proxy,
                trace
                    .map(({ vnode }) => `at <${formatComponentName(instance, vnode.type)}>`)
                    .join('\n'),
                trace
            ]);
        }
        else {
            const warnArgs = [`[Vue warn]: ${msg}`, ...args];
            /* istanbul ignore if */
            if (trace.length &&
                // avoid spamming console during tests
                !false) {
                warnArgs.push(`\n`, ...formatTrace(trace));
            }
            console.warn(...warnArgs);
        }
        resetTracking();
    }
    function getComponentTrace() {
        let currentVNode = stack[stack.length - 1];
        if (!currentVNode) {
            return [];
        }
        // we can't just use the stack because it will be incomplete during updates
        // that did not start from the root. Re-construct the parent chain using
        // instance parent pointers.
        const normalizedStack = [];
        while (currentVNode) {
            const last = normalizedStack[0];
            if (last && last.vnode === currentVNode) {
                last.recurseCount++;
            }
            else {
                normalizedStack.push({
                    vnode: currentVNode,
                    recurseCount: 0
                });
            }
            const parentInstance = currentVNode.component && currentVNode.component.parent;
            currentVNode = parentInstance && parentInstance.vnode;
        }
        return normalizedStack;
    }
    /* istanbul ignore next */
    function formatTrace(trace) {
        const logs = [];
        trace.forEach((entry, i) => {
            logs.push(...(i === 0 ? [] : [`\n`]), ...formatTraceEntry(entry));
        });
        return logs;
    }
    function formatTraceEntry({ vnode, recurseCount }) {
        const postfix = recurseCount > 0 ? `... (${recurseCount} recursive calls)` : ``;
        const isRoot = vnode.component ? vnode.component.parent == null : false;
        const open = ` at <${formatComponentName(vnode.component, vnode.type, isRoot)}`;
        const close = `>` + postfix;
        return vnode.props
            ? [open, ...formatProps(vnode.props), close]
            : [open + close];
    }
    /* istanbul ignore next */
    function formatProps(props) {
        const res = [];
        const keys = Object.keys(props);
        keys.slice(0, 3).forEach(key => {
            res.push(...formatProp(key, props[key]));
        });
        if (keys.length > 3) {
            res.push(` ...`);
        }
        return res;
    }
    /* istanbul ignore next */
    function formatProp(key, value, raw) {
        if (isString(value)) {
            value = JSON.stringify(value);
            return raw ? value : [`${key}=${value}`];
        }
        else if (typeof value === 'number' ||
            typeof value === 'boolean' ||
            value == null) {
            return raw ? value : [`${key}=${value}`];
        }
        else if (isRef(value)) {
            value = formatProp(key, toRaw(value.value), true);
            return raw ? value : [`${key}=Ref<`, value, `>`];
        }
        else if (isFunction(value)) {
            return [`${key}=fn${value.name ? `<${value.name}>` : ``}`];
        }
        else {
            value = toRaw(value);
            return raw ? value : [`${key}=`, value];
        }
    }
    /**
     * @internal
     */
    function assertNumber(val, type) {
        if (val === undefined) {
            return;
        }
        else if (typeof val !== 'number') {
            warn(`${type} is not a valid number - ` + `got ${JSON.stringify(val)}.`);
        }
        else if (isNaN(val)) {
            warn(`${type} is NaN - ` + 'the duration expression might be incorrect.');
        }
    }
  
    const ErrorTypeStrings = {
        ["sp" /* LifecycleHooks.SERVER_PREFETCH */]: 'serverPrefetch hook',
        ["bc" /* LifecycleHooks.BEFORE_CREATE */]: 'beforeCreate hook',
        ["c" /* LifecycleHooks.CREATED */]: 'created hook',
        ["bm" /* LifecycleHooks.BEFORE_MOUNT */]: 'beforeMount hook',
        ["m" /* LifecycleHooks.MOUNTED */]: 'mounted hook',
        ["bu" /* LifecycleHooks.BEFORE_UPDATE */]: 'beforeUpdate hook',
        ["u" /* LifecycleHooks.UPDATED */]: 'updated',
        ["bum" /* LifecycleHooks.BEFORE_UNMOUNT */]: 'beforeUnmount hook',
        ["um" /* LifecycleHooks.UNMOUNTED */]: 'unmounted hook',
        ["a" /* LifecycleHooks.ACTIVATED */]: 'activated hook',
        ["da" /* LifecycleHooks.DEACTIVATED */]: 'deactivated hook',
        ["ec" /* LifecycleHooks.ERROR_CAPTURED */]: 'errorCaptured hook',
        ["rtc" /* LifecycleHooks.RENDER_TRACKED */]: 'renderTracked hook',
        ["rtg" /* LifecycleHooks.RENDER_TRIGGERED */]: 'renderTriggered hook',
        [0 /* ErrorCodes.SETUP_FUNCTION */]: 'setup function',
        [1 /* ErrorCodes.RENDER_FUNCTION */]: 'render function',
        [2 /* ErrorCodes.WATCH_GETTER */]: 'watcher getter',
        [3 /* ErrorCodes.WATCH_CALLBACK */]: 'watcher callback',
        [4 /* ErrorCodes.WATCH_CLEANUP */]: 'watcher cleanup function',
        [5 /* ErrorCodes.NATIVE_EVENT_HANDLER */]: 'native event handler',
        [6 /* ErrorCodes.COMPONENT_EVENT_HANDLER */]: 'component event handler',
        [7 /* ErrorCodes.VNODE_HOOK */]: 'vnode hook',
        [8 /* ErrorCodes.DIRECTIVE_HOOK */]: 'directive hook',
        [9 /* ErrorCodes.TRANSITION_HOOK */]: 'transition hook',
        [10 /* ErrorCodes.APP_ERROR_HANDLER */]: 'app errorHandler',
        [11 /* ErrorCodes.APP_WARN_HANDLER */]: 'app warnHandler',
        [12 /* ErrorCodes.FUNCTION_REF */]: 'ref function',
        [13 /* ErrorCodes.ASYNC_COMPONENT_LOADER */]: 'async component loader',
        [14 /* ErrorCodes.SCHEDULER */]: 'scheduler flush. This is likely a Vue internals bug. ' +
            'Please open an issue at https://new-issue.vuejs.org/?repo=vuejs/core'
    };
    function callWithErrorHandling(fn, instance, type, args) {
        let res;
        try {
            res = args ? fn(...args) : fn();
        }
        catch (err) {
            handleError(err, instance, type);
        }
        return res;
    }
    function callWithAsyncErrorHandling(fn, instance, type, args) {
        if (isFunction(fn)) {
            const res = callWithErrorHandling(fn, instance, type, args);
            if (res && isPromise(res)) {
                res.catch(err => {
                    handleError(err, instance, type);
                });
            }
            return res;
        }
        const values = [];
        for (let i = 0; i < fn.length; i++) {
            values.push(callWithAsyncErrorHandling(fn[i], instance, type, args));
        }
        return values;
    }
    function handleError(err, instance, type, throwInDev = true) {
        const contextVNode = instance ? instance.vnode : null;
        if (instance) {
            let cur = instance.parent;
            // the exposed instance is the render proxy to keep it consistent with 2.x
            const exposedInstance = instance.proxy;
            // in production the hook receives only the error code
            const errorInfo = ErrorTypeStrings[type] ;
            while (cur) {
                const errorCapturedHooks = cur.ec;
                if (errorCapturedHooks) {
                    for (let i = 0; i < errorCapturedHooks.length; i++) {
                        if (errorCapturedHooks[i](err, exposedInstance, errorInfo) === false) {
                            return;
                        }
                    }
                }
                cur = cur.parent;
            }
            // app-level handling
            const appErrorHandler = instance.appContext.config.errorHandler;
            if (appErrorHandler) {
                callWithErrorHandling(appErrorHandler, null, 10 /* ErrorCodes.APP_ERROR_HANDLER */, [err, exposedInstance, errorInfo]);
                return;
            }
        }
        logError(err, type, contextVNode, throwInDev);
    }
    function logError(err, type, contextVNode, throwInDev = true) {
        {
            const info = ErrorTypeStrings[type];
            if (contextVNode) {
                pushWarningContext(contextVNode);
            }
            warn(`Unhandled error${info ? ` during execution of ${info}` : ``}`);
            if (contextVNode) {
                popWarningContext();
            }
            // crash in dev by default so it's more noticeable
            if (throwInDev) {
                throw err;
            }
            else {
                console.error(err);
            }
        }
    }
  
    let isFlushing = false;
    let isFlushPending = false;
    const queue = [];
    let flushIndex = 0;
    const pendingPostFlushCbs = [];
    let activePostFlushCbs = null;
    let postFlushIndex = 0;
    const resolvedPromise = /*#__PURE__*/ Promise.resolve();
    let currentFlushPromise = null;
    const RECURSION_LIMIT = 100;
    function nextTick(fn) {
        const p = currentFlushPromise || resolvedPromise;
        return fn ? p.then(this ? fn.bind(this) : fn) : p;
    }
    // #2768
    // Use binary-search to find a suitable position in the queue,
    // so that the queue maintains the increasing order of job's id,
    // which can prevent the job from being skipped and also can avoid repeated patching.
    function findInsertionIndex(id) {
        // the start index should be `flushIndex + 1`
        let start = flushIndex + 1;
        let end = queue.length;
        while (start < end) {
            const middle = (start + end) >>> 1;
            const middleJobId = getId(queue[middle]);
            middleJobId < id ? (start = middle + 1) : (end = middle);
        }
        return start;
    }
    function queueJob(job) {
        // the dedupe search uses the startIndex argument of Array.includes()
        // by default the search index includes the current job that is being run
        // so it cannot recursively trigger itself again.
        // if the job is a watch() callback, the search will start with a +1 index to
        // allow it recursively trigger itself - it is the user's responsibility to
        // ensure it doesn't end up in an infinite loop.
        if (!queue.length ||
            !queue.includes(job, isFlushing && job.allowRecurse ? flushIndex + 1 : flushIndex)) {
            if (job.id == null) {
                queue.push(job);
            }
            else {
                queue.splice(findInsertionIndex(job.id), 0, job);
            }
            queueFlush();
        }
    }
    function queueFlush() {
        if (!isFlushing && !isFlushPending) {
            isFlushPending = true;
            currentFlushPromise = resolvedPromise.then(flushJobs);
        }
    }
    function invalidateJob(job) {
        const i = queue.indexOf(job);
        if (i > flushIndex) {
            queue.splice(i, 1);
        }
    }
    function queuePostFlushCb(cb) {
        if (!isArray(cb)) {
            if (!activePostFlushCbs ||
                !activePostFlushCbs.includes(cb, cb.allowRecurse ? postFlushIndex + 1 : postFlushIndex)) {
                pendingPostFlushCbs.push(cb);
            }
        }
        else {
            // if cb is an array, it is a component lifecycle hook which can only be
            // triggered by a job, which is already deduped in the main queue, so
            // we can skip duplicate check here to improve perf
            pendingPostFlushCbs.push(...cb);
        }
        queueFlush();
    }
    function flushPreFlushCbs(seen, 
    // if currently flushing, skip the current job itself
    i = isFlushing ? flushIndex + 1 : 0) {
        {
            seen = seen || new Map();
        }
        for (; i < queue.length; i++) {
            const cb = queue[i];
            if (cb && cb.pre) {
                if (checkRecursiveUpdates(seen, cb)) {
                    continue;
                }
                queue.splice(i, 1);
                i--;
                cb();
            }
        }
    }
    function flushPostFlushCbs(seen) {
        if (pendingPostFlushCbs.length) {
            const deduped = [...new Set(pendingPostFlushCbs)];
            pendingPostFlushCbs.length = 0;
            // #1947 already has active queue, nested flushPostFlushCbs call
            if (activePostFlushCbs) {
                activePostFlushCbs.push(...deduped);
                return;
            }
            activePostFlushCbs = deduped;
            {
                seen = seen || new Map();
            }
            activePostFlushCbs.sort((a, b) => getId(a) - getId(b));
            for (postFlushIndex = 0; postFlushIndex < activePostFlushCbs.length; postFlushIndex++) {
                if (checkRecursiveUpdates(seen, activePostFlushCbs[postFlushIndex])) {
                    continue;
                }
                activePostFlushCbs[postFlushIndex]();
            }
            activePostFlushCbs = null;
            postFlushIndex = 0;
        }
    }
    const getId = (job) => job.id == null ? Infinity : job.id;
    const comparator = (a, b) => {
        const diff = getId(a) - getId(b);
        if (diff === 0) {
            if (a.pre && !b.pre)
                return -1;
            if (b.pre && !a.pre)
                return 1;
        }
        return diff;
    };
    function flushJobs(seen) {
        isFlushPending = false;
        isFlushing = true;
        {
            seen = seen || new Map();
        }
        // Sort queue before flush.
        // This ensures that:
        // 1. Components are updated from parent to child. (because parent is always
        //    created before the child so its render effect will have smaller
        //    priority number)
        // 2. If a component is unmounted during a parent component's update,
        //    its update can be skipped.
        queue.sort(comparator);
        // conditional usage of checkRecursiveUpdate must be determined out of
        // try ... catch block since Rollup by default de-optimizes treeshaking
        // inside try-catch. This can leave all warning code unshaked. Although
        // they would get eventually shaken by a minifier like terser, some minifiers
        // would fail to do that (e.g. https://github.com/evanw/esbuild/issues/1610)
        const check = (job) => checkRecursiveUpdates(seen, job)
            ;
        try {
            for (flushIndex = 0; flushIndex < queue.length; flushIndex++) {
                const job = queue[flushIndex];
                if (job && job.active !== false) {
                    if (true && check(job)) {
                        continue;
                    }
                    // console.log(`running:`, job.id)
                    callWithErrorHandling(job, null, 14 /* ErrorCodes.SCHEDULER */);
                }
            }
        }
        finally {
            flushIndex = 0;
            queue.length = 0;
            flushPostFlushCbs(seen);
            isFlushing = false;
            currentFlushPromise = null;
            // some postFlushCb queued jobs!
            // keep flushing until it drains.
            if (queue.length || pendingPostFlushCbs.length) {
                flushJobs(seen);
            }
        }
    }
    function checkRecursiveUpdates(seen, fn) {
        if (!seen.has(fn)) {
            seen.set(fn, 1);
        }
        else {
            const count = seen.get(fn);
            if (count > RECURSION_LIMIT) {
                const instance = fn.ownerInstance;
                const componentName = instance && getComponentName(instance.type);
                warn(`Maximum recursive updates exceeded${componentName ? ` in component <${componentName}>` : ``}. ` +
                    `This means you have a reactive effect that is mutating its own ` +
                    `dependencies and thus recursively triggering itself. Possible sources ` +
                    `include component template, render function, updated hook or ` +
                    `watcher source function.`);
                return true;
            }
            else {
                seen.set(fn, count + 1);
            }
        }
    }
  
    /* eslint-disable no-restricted-globals */
    let isHmrUpdating = false;
    const hmrDirtyComponents = new Set();
    // Expose the HMR runtime on the global object
    // This makes it entirely tree-shakable without polluting the exports and makes
    // it easier to be used in toolings like vue-loader
    // Note: for a component to be eligible for HMR it also needs the __hmrId option
    // to be set so that its instances can be registered / removed.
    {
        getGlobalThis().__VUE_HMR_RUNTIME__ = {
            createRecord: tryWrap(createRecord),
            rerender: tryWrap(rerender),
            reload: tryWrap(reload)
        };
    }
    const map = new Map();
    function registerHMR(instance) {
        const id = instance.type.__hmrId;
        let record = map.get(id);
        if (!record) {
            createRecord(id, instance.type);
            record = map.get(id);
        }
        record.instances.add(instance);
    }
    function unregisterHMR(instance) {
        map.get(instance.type.__hmrId).instances.delete(instance);
    }
    function createRecord(id, initialDef) {
        if (map.has(id)) {
            return false;
        }
        map.set(id, {
            initialDef: normalizeClassComponent(initialDef),
            instances: new Set()
        });
        return true;
    }
    function normalizeClassComponent(component) {
        return isClassComponent(component) ? component.__vccOpts : component;
    }
    function rerender(id, newRender) {
        const record = map.get(id);
        if (!record) {
            return;
        }
        // update initial record (for not-yet-rendered component)
        record.initialDef.render = newRender;
        [...record.instances].forEach(instance => {
            if (newRender) {
                instance.render = newRender;
                normalizeClassComponent(instance.type).render = newRender;
            }
            instance.renderCache = [];
            // this flag forces child components with slot content to update
            isHmrUpdating = true;
            instance.update();
            isHmrUpdating = false;
        });
    }
    function reload(id, newComp) {
        const record = map.get(id);
        if (!record)
            return;
        newComp = normalizeClassComponent(newComp);
        // update initial def (for not-yet-rendered components)
        updateComponentDef(record.initialDef, newComp);
        // create a snapshot which avoids the set being mutated during updates
        const instances = [...record.instances];
        for (const instance of instances) {
            const oldComp = normalizeClassComponent(instance.type);
            if (!hmrDirtyComponents.has(oldComp)) {
                // 1. Update existing comp definition to match new one
                if (oldComp !== record.initialDef) {
                    updateComponentDef(oldComp, newComp);
                }
                // 2. mark definition dirty. This forces the renderer to replace the
                // component on patch.
                hmrDirtyComponents.add(oldComp);
            }
            // 3. invalidate options resolution cache
            instance.appContext.optionsCache.delete(instance.type);
            // 4. actually update
            if (instance.ceReload) {
                // custom element
                hmrDirtyComponents.add(oldComp);
                instance.ceReload(newComp.styles);
                hmrDirtyComponents.delete(oldComp);
            }
            else if (instance.parent) {
                // 4. Force the parent instance to re-render. This will cause all updated
                // components to be unmounted and re-mounted. Queue the update so that we
                // don't end up forcing the same parent to re-render multiple times.
                queueJob(instance.parent.update);
            }
            else if (instance.appContext.reload) {
                // root instance mounted via createApp() has a reload method
                instance.appContext.reload();
            }
            else if (typeof window !== 'undefined') {
                // root instance inside tree created via raw render(). Force reload.
                window.location.reload();
            }
            else {
                console.warn('[HMR] Root or manually mounted instance modified. Full reload required.');
            }
        }
        // 5. make sure to cleanup dirty hmr components after update
        queuePostFlushCb(() => {
            for (const instance of instances) {
                hmrDirtyComponents.delete(normalizeClassComponent(instance.type));
            }
        });
    }
    function updateComponentDef(oldComp, newComp) {
        extend(oldComp, newComp);
        for (const key in oldComp) {
            if (key !== '__file' && !(key in newComp)) {
                delete oldComp[key];
            }
        }
    }
    function tryWrap(fn) {
        return (id, arg) => {
            try {
                return fn(id, arg);
            }
            catch (e) {
                console.error(e);
                console.warn(`[HMR] Something went wrong during Vue component hot-reload. ` +
                    `Full reload required.`);
            }
        };
    }
  
    exports.devtools = void 0;
    let buffer = [];
    let devtoolsNotInstalled = false;
    function emit$1(event, ...args) {
        if (exports.devtools) {
            exports.devtools.emit(event, ...args);
        }
        else if (!devtoolsNotInstalled) {
            buffer.push({ event, args });
        }
    }
    function setDevtoolsHook(hook, target) {
        var _a, _b;
        exports.devtools = hook;
        if (exports.devtools) {
            exports.devtools.enabled = true;
            buffer.forEach(({ event, args }) => exports.devtools.emit(event, ...args));
            buffer = [];
        }
        else if (
        // handle late devtools injection - only do this if we are in an actual
        // browser environment to avoid the timer handle stalling test runner exit
        // (#4815)
        typeof window !== 'undefined' &&
            // some envs mock window but not fully
            window.HTMLElement &&
            // also exclude jsdom
            !((_b = (_a = window.navigator) === null || _a === void 0 ? void 0 : _a.userAgent) === null || _b === void 0 ? void 0 : _b.includes('jsdom'))) {
            const replay = (target.__VUE_DEVTOOLS_HOOK_REPLAY__ =
                target.__VUE_DEVTOOLS_HOOK_REPLAY__ || []);
            replay.push((newHook) => {
                setDevtoolsHook(newHook, target);
            });
            // clear buffer after 3s - the user probably doesn't have devtools installed
            // at all, and keeping the buffer will cause memory leaks (#4738)
            setTimeout(() => {
                if (!exports.devtools) {
                    target.__VUE_DEVTOOLS_HOOK_REPLAY__ = null;
                    devtoolsNotInstalled = true;
                    buffer = [];
                }
            }, 3000);
        }
        else {
            // non-browser env, assume not installed
            devtoolsNotInstalled = true;
            buffer = [];
        }
    }
    function devtoolsInitApp(app, version) {
        emit$1("app:init" /* DevtoolsHooks.APP_INIT */, app, version, {
            Fragment,
            Text,
            Comment,
            Static
        });
    }
    function devtoolsUnmountApp(app) {
        emit$1("app:unmount" /* DevtoolsHooks.APP_UNMOUNT */, app);
    }
    const devtoolsComponentAdded = /*#__PURE__*/ createDevtoolsComponentHook("component:added" /* DevtoolsHooks.COMPONENT_ADDED */);
    const devtoolsComponentUpdated = 
    /*#__PURE__*/ createDevtoolsComponentHook("component:updated" /* DevtoolsHooks.COMPONENT_UPDATED */);
    const _devtoolsComponentRemoved = /*#__PURE__*/ createDevtoolsComponentHook("component:removed" /* DevtoolsHooks.COMPONENT_REMOVED */);
    const devtoolsComponentRemoved = (component) => {
        if (exports.devtools &&
            typeof exports.devtools.cleanupBuffer === 'function' &&
            // remove the component if it wasn't buffered
            !exports.devtools.cleanupBuffer(component)) {
            _devtoolsComponentRemoved(component);
        }
    };
    function createDevtoolsComponentHook(hook) {
        return (component) => {
            emit$1(hook, component.appContext.app, component.uid, component.parent ? component.parent.uid : undefined, component);
        };
    }
    const devtoolsPerfStart = /*#__PURE__*/ createDevtoolsPerformanceHook("perf:start" /* DevtoolsHooks.PERFORMANCE_START */);
    const devtoolsPerfEnd = /*#__PURE__*/ createDevtoolsPerformanceHook("perf:end" /* DevtoolsHooks.PERFORMANCE_END */);
    function createDevtoolsPerformanceHook(hook) {
        return (component, type, time) => {
            emit$1(hook, component.appContext.app, component.uid, component, type, time);
        };
    }
    function devtoolsComponentEmit(component, event, params) {
        emit$1("component:emit" /* DevtoolsHooks.COMPONENT_EMIT */, component.appContext.app, component, event, params);
    }
  
    function emit(instance, event, ...rawArgs) {
        if (instance.isUnmounted)
            return;
        const props = instance.vnode.props || EMPTY_OBJ;
        {
            const { emitsOptions, propsOptions: [propsOptions] } = instance;
            if (emitsOptions) {
                if (!(event in emitsOptions) &&
                    !(false )) {
                    if (!propsOptions || !(toHandlerKey(event) in propsOptions)) {
                        warn(`Component emitted event "${event}" but it is neither declared in ` +
                            `the emits option nor as an "${toHandlerKey(event)}" prop.`);
                    }
                }
                else {
                    const validator = emitsOptions[event];
                    if (isFunction(validator)) {
                        const isValid = validator(...rawArgs);
                        if (!isValid) {
                            warn(`Invalid event arguments: event validation failed for event "${event}".`);
                        }
                    }
                }
            }
        }
        let args = rawArgs;
        const isModelListener = event.startsWith('update:');
        // for v-model update:xxx events, apply modifiers on args
        const modelArg = isModelListener && event.slice(7);
        if (modelArg && modelArg in props) {
            const modifiersKey = `${modelArg === 'modelValue' ? 'model' : modelArg}Modifiers`;
            const { number, trim } = props[modifiersKey] || EMPTY_OBJ;
            if (trim) {
                args = rawArgs.map(a => (isString(a) ? a.trim() : a));
            }
            if (number) {
                args = rawArgs.map(looseToNumber);
            }
        }
        {
            devtoolsComponentEmit(instance, event, args);
        }
        {
            const lowerCaseEvent = event.toLowerCase();
            if (lowerCaseEvent !== event && props[toHandlerKey(lowerCaseEvent)]) {
                warn(`Event "${lowerCaseEvent}" is emitted in component ` +
                    `${formatComponentName(instance, instance.type)} but the handler is registered for "${event}". ` +
                    `Note that HTML attributes are case-insensitive and you cannot use ` +
                    `v-on to listen to camelCase events when using in-DOM templates. ` +
                    `You should probably use "${hyphenate(event)}" instead of "${event}".`);
            }
        }
        let handlerName;
        let handler = props[(handlerName = toHandlerKey(event))] ||
            // also try camelCase event handler (#2249)
            props[(handlerName = toHandlerKey(camelize(event)))];
        // for v-model update:xxx events, also trigger kebab-case equivalent
        // for props passed via kebab-case
        if (!handler && isModelListener) {
            handler = props[(handlerName = toHandlerKey(hyphenate(event)))];
        }
        if (handler) {
            callWithAsyncErrorHandling(handler, instance, 6 /* ErrorCodes.COMPONENT_EVENT_HANDLER */, args);
        }
        const onceHandler = props[handlerName + `Once`];
        if (onceHandler) {
            if (!instance.emitted) {
                instance.emitted = {};
            }
            else if (instance.emitted[handlerName]) {
                return;
            }
            instance.emitted[handlerName] = true;
            callWithAsyncErrorHandling(onceHandler, instance, 6 /* ErrorCodes.COMPONENT_EVENT_HANDLER */, args);
        }
    }
    function normalizeEmitsOptions(comp, appContext, asMixin = false) {
        const cache = appContext.emitsCache;
        const cached = cache.get(comp);
        if (cached !== undefined) {
            return cached;
        }
        const raw = comp.emits;
        let normalized = {};
        // apply mixin/extends props
        let hasExtends = false;
        if (!isFunction(comp)) {
            const extendEmits = (raw) => {
                const normalizedFromExtend = normalizeEmitsOptions(raw, appContext, true);
                if (normalizedFromExtend) {
                    hasExtends = true;
                    extend(normalized, normalizedFromExtend);
                }
            };
            if (!asMixin && appContext.mixins.length) {
                appContext.mixins.forEach(extendEmits);
            }
            if (comp.extends) {
                extendEmits(comp.extends);
            }
            if (comp.mixins) {
                comp.mixins.forEach(extendEmits);
            }
        }
        if (!raw && !hasExtends) {
            if (isObject(comp)) {
                cache.set(comp, null);
            }
            return null;
        }
        if (isArray(raw)) {
            raw.forEach(key => (normalized[key] = null));
        }
        else {
            extend(normalized, raw);
        }
        if (isObject(comp)) {
            cache.set(comp, normalized);
        }
        return normalized;
    }
    // Check if an incoming prop key is a declared emit event listener.
    // e.g. With `emits: { click: null }`, props named `onClick` and `onclick` are
    // both considered matched listeners.
    function isEmitListener(options, key) {
        if (!options || !isOn(key)) {
            return false;
        }
        key = key.slice(2).replace(/Once$/, '');
        return (hasOwn(options, key[0].toLowerCase() + key.slice(1)) ||
            hasOwn(options, hyphenate(key)) ||
            hasOwn(options, key));
    }
  
    /**
     * mark the current rendering instance for asset resolution (e.g.
     * resolveComponent, resolveDirective) during render
     */
    let currentRenderingInstance = null;
    let currentScopeId = null;
    /**
     * Note: rendering calls maybe nested. The function returns the parent rendering
     * instance if present, which should be restored after the render is done:
     *
     * ```js
     * const prev = setCurrentRenderingInstance(i)
     * // ...render
     * setCurrentRenderingInstance(prev)
     * ```
     */
    function setCurrentRenderingInstance(instance) {
        const prev = currentRenderingInstance;
        currentRenderingInstance = instance;
        currentScopeId = (instance && instance.type.__scopeId) || null;
        return prev;
    }
    /**
     * Set scope id when creating hoisted vnodes.
     * @private compiler helper
     */
    function pushScopeId(id) {
        currentScopeId = id;
    }
    /**
     * Technically we no longer need this after 3.0.8 but we need to keep the same
     * API for backwards compat w/ code generated by compilers.
     * @private
     */
    function popScopeId() {
        currentScopeId = null;
    }
    /**
     * Only for backwards compat
     * @private
     */
    const withScopeId = (_id) => withCtx;
    /**
     * Wrap a slot function to memoize current rendering instance
     * @private compiler helper
     */
    function withCtx(fn, ctx = currentRenderingInstance, isNonScopedSlot // false only
    ) {
        if (!ctx)
            return fn;
        // already normalized
        if (fn._n) {
            return fn;
        }
        const renderFnWithContext = (...args) => {
            // If a user calls a compiled slot inside a template expression (#1745), it
            // can mess up block tracking, so by default we disable block tracking and
            // force bail out when invoking a compiled slot (indicated by the ._d flag).
            // This isn't necessary if rendering a compiled `<slot>`, so we flip the
            // ._d flag off when invoking the wrapped fn inside `renderSlot`.
            if (renderFnWithContext._d) {
                setBlockTracking(-1);
            }
            const prevInstance = setCurrentRenderingInstance(ctx);
            let res;
            try {
                res = fn(...args);
            }
            finally {
                setCurrentRenderingInstance(prevInstance);
                if (renderFnWithContext._d) {
                    setBlockTracking(1);
                }
            }
            {
                devtoolsComponentUpdated(ctx);
            }
            return res;
        };
        // mark normalized to avoid duplicated wrapping
        renderFnWithContext._n = true;
        // mark this as compiled by default
        // this is used in vnode.ts -> normalizeChildren() to set the slot
        // rendering flag.
        renderFnWithContext._c = true;
        // disable block tracking by default
        renderFnWithContext._d = true;
        return renderFnWithContext;
    }
  
    /**
     * dev only flag to track whether $attrs was used during render.
     * If $attrs was used during render then the warning for failed attrs
     * fallthrough can be suppressed.
     */
    let accessedAttrs = false;
    function markAttrsAccessed() {
        accessedAttrs = true;
    }
    function renderComponentRoot(instance) {
        const { type: Component, vnode, proxy, withProxy, props, propsOptions: [propsOptions], slots, attrs, emit, render, renderCache, data, setupState, ctx, inheritAttrs } = instance;
        let result;
        let fallthroughAttrs;
        const prev = setCurrentRenderingInstance(instance);
        {
            accessedAttrs = false;
        }
        try {
            if (vnode.shapeFlag & 4 /* ShapeFlags.STATEFUL_COMPONENT */) {
                // withProxy is a proxy with a different `has` trap only for
                // runtime-compiled render functions using `with` block.
                const proxyToUse = withProxy || proxy;
                result = normalizeVNode(render.call(proxyToUse, proxyToUse, renderCache, props, setupState, data, ctx));
                fallthroughAttrs = attrs;
            }
            else {
                // functional
                const render = Component;
                // in dev, mark attrs accessed if optional props (attrs === props)
                if (true && attrs === props) {
                    markAttrsAccessed();
                }
                result = normalizeVNode(render.length > 1
                    ? render(props, true
                        ? {
                            get attrs() {
                                markAttrsAccessed();
                                return attrs;
                            },
                            slots,
                            emit
                        }
                        : { attrs, slots, emit })
                    : render(props, null /* we know it doesn't need it */));
                fallthroughAttrs = Component.props
                    ? attrs
                    : getFunctionalFallthrough(attrs);
            }
        }
        catch (err) {
            blockStack.length = 0;
            handleError(err, instance, 1 /* ErrorCodes.RENDER_FUNCTION */);
            result = createVNode(Comment);
        }
        // attr merging
        // in dev mode, comments are preserved, and it's possible for a template
        // to have comments along side the root element which makes it a fragment
        let root = result;
        let setRoot = undefined;
        if (result.patchFlag > 0 &&
            result.patchFlag & 2048 /* PatchFlags.DEV_ROOT_FRAGMENT */) {
            [root, setRoot] = getChildRoot(result);
        }
        if (fallthroughAttrs && inheritAttrs !== false) {
            const keys = Object.keys(fallthroughAttrs);
            const { shapeFlag } = root;
            if (keys.length) {
                if (shapeFlag & (1 /* ShapeFlags.ELEMENT */ | 6 /* ShapeFlags.COMPONENT */)) {
                    if (propsOptions && keys.some(isModelListener)) {
                        // If a v-model listener (onUpdate:xxx) has a corresponding declared
                        // prop, it indicates this component expects to handle v-model and
                        // it should not fallthrough.
                        // related: #1543, #1643, #1989
                        fallthroughAttrs = filterModelListeners(fallthroughAttrs, propsOptions);
                    }
                    root = cloneVNode(root, fallthroughAttrs);
                }
                else if (!accessedAttrs && root.type !== Comment) {
                    const allAttrs = Object.keys(attrs);
                    const eventAttrs = [];
                    const extraAttrs = [];
                    for (let i = 0, l = allAttrs.length; i < l; i++) {
                        const key = allAttrs[i];
                        if (isOn(key)) {
                            // ignore v-model handlers when they fail to fallthrough
                            if (!isModelListener(key)) {
                                // remove `on`, lowercase first letter to reflect event casing
                                // accurately
                                eventAttrs.push(key[2].toLowerCase() + key.slice(3));
                            }
                        }
                        else {
                            extraAttrs.push(key);
                        }
                    }
                    if (extraAttrs.length) {
                        warn(`Extraneous non-props attributes (` +
                            `${extraAttrs.join(', ')}) ` +
                            `were passed to component but could not be automatically inherited ` +
                            `because component renders fragment or text root nodes.`);
                    }
                    if (eventAttrs.length) {
                        warn(`Extraneous non-emits event listeners (` +
                            `${eventAttrs.join(', ')}) ` +
                            `were passed to component but could not be automatically inherited ` +
                            `because component renders fragment or text root nodes. ` +
                            `If the listener is intended to be a component custom event listener only, ` +
                            `declare it using the "emits" option.`);
                    }
                }
            }
        }
        // inherit directives
        if (vnode.dirs) {
            if (!isElementRoot(root)) {
                warn(`Runtime directive used on component with non-element root node. ` +
                    `The directives will not function as intended.`);
            }
            // clone before mutating since the root may be a hoisted vnode
            root = cloneVNode(root);
            root.dirs = root.dirs ? root.dirs.concat(vnode.dirs) : vnode.dirs;
        }
        // inherit transition data
        if (vnode.transition) {
            if (!isElementRoot(root)) {
                warn(`Component inside <Transition> renders non-element root node ` +
                    `that cannot be animated.`);
            }
            root.transition = vnode.transition;
        }
        if (setRoot) {
            setRoot(root);
        }
        else {
            result = root;
        }
        setCurrentRenderingInstance(prev);
        return result;
    }
    /**
     * dev only
     * In dev mode, template root level comments are rendered, which turns the
     * template into a fragment root, but we need to locate the single element
     * root for attrs and scope id processing.
     */
    const getChildRoot = (vnode) => {
        const rawChildren = vnode.children;
        const dynamicChildren = vnode.dynamicChildren;
        const childRoot = filterSingleRoot(rawChildren);
        if (!childRoot) {
            return [vnode, undefined];
        }
        const index = rawChildren.indexOf(childRoot);
        const dynamicIndex = dynamicChildren ? dynamicChildren.indexOf(childRoot) : -1;
        const setRoot = (updatedRoot) => {
            rawChildren[index] = updatedRoot;
            if (dynamicChildren) {
                if (dynamicIndex > -1) {
                    dynamicChildren[dynamicIndex] = updatedRoot;
                }
                else if (updatedRoot.patchFlag > 0) {
                    vnode.dynamicChildren = [...dynamicChildren, updatedRoot];
                }
            }
        };
        return [normalizeVNode(childRoot), setRoot];
    };
    function filterSingleRoot(children) {
        let singleRoot;
        for (let i = 0; i < children.length; i++) {
            const child = children[i];
            if (isVNode(child)) {
                // ignore user comment
                if (child.type !== Comment || child.children === 'v-if') {
                    if (singleRoot) {
                        // has more than 1 non-comment child, return now
                        return;
                    }
                    else {
                        singleRoot = child;
                    }
                }
            }
            else {
                return;
            }
        }
        return singleRoot;
    }
    const getFunctionalFallthrough = (attrs) => {
        let res;
        for (const key in attrs) {
            if (key === 'class' || key === 'style' || isOn(key)) {
                (res || (res = {}))[key] = attrs[key];
            }
        }
        return res;
    };
    const filterModelListeners = (attrs, props) => {
        const res = {};
        for (const key in attrs) {
            if (!isModelListener(key) || !(key.slice(9) in props)) {
                res[key] = attrs[key];
            }
        }
        return res;
    };
    const isElementRoot = (vnode) => {
        return (vnode.shapeFlag & (6 /* ShapeFlags.COMPONENT */ | 1 /* ShapeFlags.ELEMENT */) ||
            vnode.type === Comment // potential v-if branch switch
        );
    };
    function shouldUpdateComponent(prevVNode, nextVNode, optimized) {
        const { props: prevProps, children: prevChildren, component } = prevVNode;
        const { props: nextProps, children: nextChildren, patchFlag } = nextVNode;
        const emits = component.emitsOptions;
        // Parent component's render function was hot-updated. Since this may have
        // caused the child component's slots content to have changed, we need to
        // force the child to update as well.
        if ((prevChildren || nextChildren) && isHmrUpdating) {
            return true;
        }
        // force child update for runtime directive or transition on component vnode.
        if (nextVNode.dirs || nextVNode.transition) {
            return true;
        }
        if (optimized && patchFlag >= 0) {
            if (patchFlag & 1024 /* PatchFlags.DYNAMIC_SLOTS */) {
                // slot content that references values that might have changed,
                // e.g. in a v-for
                return true;
            }
            if (patchFlag & 16 /* PatchFlags.FULL_PROPS */) {
                if (!prevProps) {
                    return !!nextProps;
                }
                // presence of this flag indicates props are always non-null
                return hasPropsChanged(prevProps, nextProps, emits);
            }
            else if (patchFlag & 8 /* PatchFlags.PROPS */) {
                const dynamicProps = nextVNode.dynamicProps;
                for (let i = 0; i < dynamicProps.length; i++) {
                    const key = dynamicProps[i];
                    if (nextProps[key] !== prevProps[key] &&
                        !isEmitListener(emits, key)) {
                        return true;
                    }
                }
            }
        }
        else {
            // this path is only taken by manually written render functions
            // so presence of any children leads to a forced update
            if (prevChildren || nextChildren) {
                if (!nextChildren || !nextChildren.$stable) {
                    return true;
                }
            }
            if (prevProps === nextProps) {
                return false;
            }
            if (!prevProps) {
                return !!nextProps;
            }
            if (!nextProps) {
                return true;
            }
            return hasPropsChanged(prevProps, nextProps, emits);
        }
        return false;
    }
    function hasPropsChanged(prevProps, nextProps, emitsOptions) {
        const nextKeys = Object.keys(nextProps);
        if (nextKeys.length !== Object.keys(prevProps).length) {
            return true;
        }
        for (let i = 0; i < nextKeys.length; i++) {
            const key = nextKeys[i];
            if (nextProps[key] !== prevProps[key] &&
                !isEmitListener(emitsOptions, key)) {
                return true;
            }
        }
        return false;
    }
    function updateHOCHostEl({ vnode, parent }, el // HostNode
    ) {
        while (parent && parent.subTree === vnode) {
            (vnode = parent.vnode).el = el;
            parent = parent.parent;
        }
    }
  
    const isSuspense = (type) => type.__isSuspense;
    // Suspense exposes a component-like API, and is treated like a component
    // in the compiler, but internally it's a special built-in type that hooks
    // directly into the renderer.
    const SuspenseImpl = {
        name: 'Suspense',
        // In order to make Suspense tree-shakable, we need to avoid importing it
        // directly in the renderer. The renderer checks for the __isSuspense flag
        // on a vnode's type and calls the `process` method, passing in renderer
        // internals.
        __isSuspense: true,
        process(n1, n2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized, 
        // platform-specific impl passed from renderer
        rendererInternals) {
            if (n1 == null) {
                mountSuspense(n2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized, rendererInternals);
            }
            else {
                patchSuspense(n1, n2, container, anchor, parentComponent, isSVG, slotScopeIds, optimized, rendererInternals);
            }
        },
        hydrate: hydrateSuspense,
        create: createSuspenseBoundary,
        normalize: normalizeSuspenseChildren
    };
    // Force-casted public typing for h and TSX props inference
    const Suspense = (SuspenseImpl
        );
    function triggerEvent(vnode, name) {
        const eventListener = vnode.props && vnode.props[name];
        if (isFunction(eventListener)) {
            eventListener();
        }
    }
    function mountSuspense(vnode, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized, rendererInternals) {
        const { p: patch, o: { createElement } } = rendererInternals;
        const hiddenContainer = createElement('div');
        const suspense = (vnode.suspense = createSuspenseBoundary(vnode, parentSuspense, parentComponent, container, hiddenContainer, anchor, isSVG, slotScopeIds, optimized, rendererInternals));
        // start mounting the content subtree in an off-dom container
        patch(null, (suspense.pendingBranch = vnode.ssContent), hiddenContainer, null, parentComponent, suspense, isSVG, slotScopeIds);
        // now check if we have encountered any async deps
        if (suspense.deps > 0) {
            // has async
            // invoke @fallback event
            triggerEvent(vnode, 'onPending');
            triggerEvent(vnode, 'onFallback');
            // mount the fallback tree
            patch(null, vnode.ssFallback, container, anchor, parentComponent, null, // fallback tree will not have suspense context
            isSVG, slotScopeIds);
            setActiveBranch(suspense, vnode.ssFallback);
        }
        else {
            // Suspense has no async deps. Just resolve.
            suspense.resolve();
        }
    }
    function patchSuspense(n1, n2, container, anchor, parentComponent, isSVG, slotScopeIds, optimized, { p: patch, um: unmount, o: { createElement } }) {
        const suspense = (n2.suspense = n1.suspense);
        suspense.vnode = n2;
        n2.el = n1.el;
        const newBranch = n2.ssContent;
        const newFallback = n2.ssFallback;
        const { activeBranch, pendingBranch, isInFallback, isHydrating } = suspense;
        if (pendingBranch) {
            suspense.pendingBranch = newBranch;
            if (isSameVNodeType(newBranch, pendingBranch)) {
                // same root type but content may have changed.
                patch(pendingBranch, newBranch, suspense.hiddenContainer, null, parentComponent, suspense, isSVG, slotScopeIds, optimized);
                if (suspense.deps <= 0) {
                    suspense.resolve();
                }
                else if (isInFallback) {
                    patch(activeBranch, newFallback, container, anchor, parentComponent, null, // fallback tree will not have suspense context
                    isSVG, slotScopeIds, optimized);
                    setActiveBranch(suspense, newFallback);
                }
            }
            else {
                // toggled before pending tree is resolved
                suspense.pendingId++;
                if (isHydrating) {
                    // if toggled before hydration is finished, the current DOM tree is
                    // no longer valid. set it as the active branch so it will be unmounted
                    // when resolved
                    suspense.isHydrating = false;
                    suspense.activeBranch = pendingBranch;
                }
                else {
                    unmount(pendingBranch, parentComponent, suspense);
                }
                // increment pending ID. this is used to invalidate async callbacks
                // reset suspense state
                suspense.deps = 0;
                // discard effects from pending branch
                suspense.effects.length = 0;
                // discard previous container
                suspense.hiddenContainer = createElement('div');
                if (isInFallback) {
                    // already in fallback state
                    patch(null, newBranch, suspense.hiddenContainer, null, parentComponent, suspense, isSVG, slotScopeIds, optimized);
                    if (suspense.deps <= 0) {
                        suspense.resolve();
                    }
                    else {
                        patch(activeBranch, newFallback, container, anchor, parentComponent, null, // fallback tree will not have suspense context
                        isSVG, slotScopeIds, optimized);
                        setActiveBranch(suspense, newFallback);
                    }
                }
                else if (activeBranch && isSameVNodeType(newBranch, activeBranch)) {
                    // toggled "back" to current active branch
                    patch(activeBranch, newBranch, container, anchor, parentComponent, suspense, isSVG, slotScopeIds, optimized);
                    // force resolve
                    suspense.resolve(true);
                }
                else {
                    // switched to a 3rd branch
                    patch(null, newBranch, suspense.hiddenContainer, null, parentComponent, suspense, isSVG, slotScopeIds, optimized);
                    if (suspense.deps <= 0) {
                        suspense.resolve();
                    }
                }
            }
        }
        else {
            if (activeBranch && isSameVNodeType(newBranch, activeBranch)) {
                // root did not change, just normal patch
                patch(activeBranch, newBranch, container, anchor, parentComponent, suspense, isSVG, slotScopeIds, optimized);
                setActiveBranch(suspense, newBranch);
            }
            else {
                // root node toggled
                // invoke @pending event
                triggerEvent(n2, 'onPending');
                // mount pending branch in off-dom container
                suspense.pendingBranch = newBranch;
                suspense.pendingId++;
                patch(null, newBranch, suspense.hiddenContainer, null, parentComponent, suspense, isSVG, slotScopeIds, optimized);
                if (suspense.deps <= 0) {
                    // incoming branch has no async deps, resolve now.
                    suspense.resolve();
                }
                else {
                    const { timeout, pendingId } = suspense;
                    if (timeout > 0) {
                        setTimeout(() => {
                            if (suspense.pendingId === pendingId) {
                                suspense.fallback(newFallback);
                            }
                        }, timeout);
                    }
                    else if (timeout === 0) {
                        suspense.fallback(newFallback);
                    }
                }
            }
        }
    }
    let hasWarned = false;
    function createSuspenseBoundary(vnode, parent, parentComponent, container, hiddenContainer, anchor, isSVG, slotScopeIds, optimized, rendererInternals, isHydrating = false) {
        /* istanbul ignore if */
        if (!hasWarned) {
            hasWarned = true;
            // @ts-ignore `console.info` cannot be null error
            console[console.info ? 'info' : 'log'](`<Suspense> is an experimental feature and its API will likely change.`);
        }
        const { p: patch, m: move, um: unmount, n: next, o: { parentNode, remove } } = rendererInternals;
        const timeout = vnode.props ? toNumber(vnode.props.timeout) : undefined;
        {
            assertNumber(timeout, `Suspense timeout`);
        }
        const suspense = {
            vnode,
            parent,
            parentComponent,
            isSVG,
            container,
            hiddenContainer,
            anchor,
            deps: 0,
            pendingId: 0,
            timeout: typeof timeout === 'number' ? timeout : -1,
            activeBranch: null,
            pendingBranch: null,
            isInFallback: true,
            isHydrating,
            isUnmounted: false,
            effects: [],
            resolve(resume = false) {
                {
                    if (!resume && !suspense.pendingBranch) {
                        throw new Error(`suspense.resolve() is called without a pending branch.`);
                    }
                    if (suspense.isUnmounted) {
                        throw new Error(`suspense.resolve() is called on an already unmounted suspense boundary.`);
                    }
                }
                const { vnode, activeBranch, pendingBranch, pendingId, effects, parentComponent, container } = suspense;
                if (suspense.isHydrating) {
                    suspense.isHydrating = false;
                }
                else if (!resume) {
                    const delayEnter = activeBranch &&
                        pendingBranch.transition &&
                        pendingBranch.transition.mode === 'out-in';
                    if (delayEnter) {
                        activeBranch.transition.afterLeave = () => {
                            if (pendingId === suspense.pendingId) {
                                move(pendingBranch, container, anchor, 0 /* MoveType.ENTER */);
                            }
                        };
                    }
                    // this is initial anchor on mount
                    let { anchor } = suspense;
                    // unmount current active tree
                    if (activeBranch) {
                        // if the fallback tree was mounted, it may have been moved
                        // as part of a parent suspense. get the latest anchor for insertion
                        anchor = next(activeBranch);
                        unmount(activeBranch, parentComponent, suspense, true);
                    }
                    if (!delayEnter) {
                        // move content from off-dom container to actual container
                        move(pendingBranch, container, anchor, 0 /* MoveType.ENTER */);
                    }
                }
                setActiveBranch(suspense, pendingBranch);
                suspense.pendingBranch = null;
                suspense.isInFallback = false;
                // flush buffered effects
                // check if there is a pending parent suspense
                let parent = suspense.parent;
                let hasUnresolvedAncestor = false;
                while (parent) {
                    if (parent.pendingBranch) {
                        // found a pending parent suspense, merge buffered post jobs
                        // into that parent
                        parent.effects.push(...effects);
                        hasUnresolvedAncestor = true;
                        break;
                    }
                    parent = parent.parent;
                }
                // no pending parent suspense, flush all jobs
                if (!hasUnresolvedAncestor) {
                    queuePostFlushCb(effects);
                }
                suspense.effects = [];
                // invoke @resolve event
                triggerEvent(vnode, 'onResolve');
            },
            fallback(fallbackVNode) {
                if (!suspense.pendingBranch) {
                    return;
                }
                const { vnode, activeBranch, parentComponent, container, isSVG } = suspense;
                // invoke @fallback event
                triggerEvent(vnode, 'onFallback');
                const anchor = next(activeBranch);
                const mountFallback = () => {
                    if (!suspense.isInFallback) {
                        return;
                    }
                    // mount the fallback tree
                    patch(null, fallbackVNode, container, anchor, parentComponent, null, // fallback tree will not have suspense context
                    isSVG, slotScopeIds, optimized);
                    setActiveBranch(suspense, fallbackVNode);
                };
                const delayEnter = fallbackVNode.transition && fallbackVNode.transition.mode === 'out-in';
                if (delayEnter) {
                    activeBranch.transition.afterLeave = mountFallback;
                }
                suspense.isInFallback = true;
                // unmount current active branch
                unmount(activeBranch, parentComponent, null, // no suspense so unmount hooks fire now
                true // shouldRemove
                );
                if (!delayEnter) {
                    mountFallback();
                }
            },
            move(container, anchor, type) {
                suspense.activeBranch &&
                    move(suspense.activeBranch, container, anchor, type);
                suspense.container = container;
            },
            next() {
                return suspense.activeBranch && next(suspense.activeBranch);
            },
            registerDep(instance, setupRenderEffect) {
                const isInPendingSuspense = !!suspense.pendingBranch;
                if (isInPendingSuspense) {
                    suspense.deps++;
                }
                const hydratedEl = instance.vnode.el;
                instance
                    .asyncDep.catch(err => {
                    handleError(err, instance, 0 /* ErrorCodes.SETUP_FUNCTION */);
                })
                    .then(asyncSetupResult => {
                    // retry when the setup() promise resolves.
                    // component may have been unmounted before resolve.
                    if (instance.isUnmounted ||
                        suspense.isUnmounted ||
                        suspense.pendingId !== instance.suspenseId) {
                        return;
                    }
                    // retry from this component
                    instance.asyncResolved = true;
                    const { vnode } = instance;
                    {
                        pushWarningContext(vnode);
                    }
                    handleSetupResult(instance, asyncSetupResult, false);
                    if (hydratedEl) {
                        // vnode may have been replaced if an update happened before the
                        // async dep is resolved.
                        vnode.el = hydratedEl;
                    }
                    const placeholder = !hydratedEl && instance.subTree.el;
                    setupRenderEffect(instance, vnode, 
                    // component may have been moved before resolve.
                    // if this is not a hydration, instance.subTree will be the comment
                    // placeholder.
                    parentNode(hydratedEl || instance.subTree.el), 
                    // anchor will not be used if this is hydration, so only need to
                    // consider the comment placeholder case.
                    hydratedEl ? null : next(instance.subTree), suspense, isSVG, optimized);
                    if (placeholder) {
                        remove(placeholder);
                    }
                    updateHOCHostEl(instance, vnode.el);
                    {
                        popWarningContext();
                    }
                    // only decrease deps count if suspense is not already resolved
                    if (isInPendingSuspense && --suspense.deps === 0) {
                        suspense.resolve();
                    }
                });
            },
            unmount(parentSuspense, doRemove) {
                suspense.isUnmounted = true;
                if (suspense.activeBranch) {
                    unmount(suspense.activeBranch, parentComponent, parentSuspense, doRemove);
                }
                if (suspense.pendingBranch) {
                    unmount(suspense.pendingBranch, parentComponent, parentSuspense, doRemove);
                }
            }
        };
        return suspense;
    }
    function hydrateSuspense(node, vnode, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized, rendererInternals, hydrateNode) {
        /* eslint-disable no-restricted-globals */
        const suspense = (vnode.suspense = createSuspenseBoundary(vnode, parentSuspense, parentComponent, node.parentNode, document.createElement('div'), null, isSVG, slotScopeIds, optimized, rendererInternals, true /* hydrating */));
        // there are two possible scenarios for server-rendered suspense:
        // - success: ssr content should be fully resolved
        // - failure: ssr content should be the fallback branch.
        // however, on the client we don't really know if it has failed or not
        // attempt to hydrate the DOM assuming it has succeeded, but we still
        // need to construct a suspense boundary first
        const result = hydrateNode(node, (suspense.pendingBranch = vnode.ssContent), parentComponent, suspense, slotScopeIds, optimized);
        if (suspense.deps === 0) {
            suspense.resolve();
        }
        return result;
        /* eslint-enable no-restricted-globals */
    }
    function normalizeSuspenseChildren(vnode) {
        const { shapeFlag, children } = vnode;
        const isSlotChildren = shapeFlag & 32 /* ShapeFlags.SLOTS_CHILDREN */;
        vnode.ssContent = normalizeSuspenseSlot(isSlotChildren ? children.default : children);
        vnode.ssFallback = isSlotChildren
            ? normalizeSuspenseSlot(children.fallback)
            : createVNode(Comment);
    }
    function normalizeSuspenseSlot(s) {
        let block;
        if (isFunction(s)) {
            const trackBlock = isBlockTreeEnabled && s._c;
            if (trackBlock) {
                // disableTracking: false
                // allow block tracking for compiled slots
                // (see ./componentRenderContext.ts)
                s._d = false;
                openBlock();
            }
            s = s();
            if (trackBlock) {
                s._d = true;
                block = currentBlock;
                closeBlock();
            }
        }
        if (isArray(s)) {
            const singleChild = filterSingleRoot(s);
            if (!singleChild) {
                warn(`<Suspense> slots expect a single root node.`);
            }
            s = singleChild;
        }
        s = normalizeVNode(s);
        if (block && !s.dynamicChildren) {
            s.dynamicChildren = block.filter(c => c !== s);
        }
        return s;
    }
    function queueEffectWithSuspense(fn, suspense) {
        if (suspense && suspense.pendingBranch) {
            if (isArray(fn)) {
                suspense.effects.push(...fn);
            }
            else {
                suspense.effects.push(fn);
            }
        }
        else {
            queuePostFlushCb(fn);
        }
    }
    function setActiveBranch(suspense, branch) {
        suspense.activeBranch = branch;
        const { vnode, parentComponent } = suspense;
        const el = (vnode.el = branch.el);
        // in case suspense is the root node of a component,
        // recursively update the HOC el
        if (parentComponent && parentComponent.subTree === vnode) {
            parentComponent.vnode.el = el;
            updateHOCHostEl(parentComponent, el);
        }
    }
  
    function provide(key, value) {
        if (!currentInstance) {
            {
                warn(`provide() can only be used inside setup().`);
            }
        }
        else {
            let provides = currentInstance.provides;
            // by default an instance inherits its parent's provides object
            // but when it needs to provide values of its own, it creates its
            // own provides object using parent provides object as prototype.
            // this way in `inject` we can simply look up injections from direct
            // parent and let the prototype chain do the work.
            const parentProvides = currentInstance.parent && currentInstance.parent.provides;
            if (parentProvides === provides) {
                provides = currentInstance.provides = Object.create(parentProvides);
            }
            // TS doesn't allow symbol as index type
            provides[key] = value;
        }
    }
    function inject(key, defaultValue, treatDefaultAsFactory = false) {
        // fallback to `currentRenderingInstance` so that this can be called in
        // a functional component
        const instance = currentInstance || currentRenderingInstance;
        if (instance) {
            // #2400
            // to support `app.use` plugins,
            // fallback to appContext's `provides` if the instance is at root
            const provides = instance.parent == null
                ? instance.vnode.appContext && instance.vnode.appContext.provides
                : instance.parent.provides;
            if (provides && key in provides) {
                // TS doesn't allow symbol as index type
                return provides[key];
            }
            else if (arguments.length > 1) {
                return treatDefaultAsFactory && isFunction(defaultValue)
                    ? defaultValue.call(instance.proxy)
                    : defaultValue;
            }
            else {
                warn(`injection "${String(key)}" not found.`);
            }
        }
        else {
            warn(`inject() can only be used inside setup() or functional components.`);
        }
    }
  
    // Simple effect.
    function watchEffect(effect, options) {
        return doWatch(effect, null, options);
    }
    function watchPostEffect(effect, options) {
        return doWatch(effect, null, Object.assign(Object.assign({}, options), { flush: 'post' }) );
    }
    function watchSyncEffect(effect, options) {
        return doWatch(effect, null, Object.assign(Object.assign({}, options), { flush: 'sync' }) );
    }
    // initial value for watchers to trigger on undefined initial values
    const INITIAL_WATCHER_VALUE = {};
    // implementation
    function watch(source, cb, options) {
        if (!isFunction(cb)) {
            warn(`\`watch(fn, options?)\` signature has been moved to a separate API. ` +
                `Use \`watchEffect(fn, options?)\` instead. \`watch\` now only ` +
                `supports \`watch(source, cb, options?) signature.`);
        }
        return doWatch(source, cb, options);
    }
    function doWatch(source, cb, { immediate, deep, flush, onTrack, onTrigger } = EMPTY_OBJ) {
        if (!cb) {
            if (immediate !== undefined) {
                warn(`watch() "immediate" option is only respected when using the ` +
                    `watch(source, callback, options?) signature.`);
            }
            if (deep !== undefined) {
                warn(`watch() "deep" option is only respected when using the ` +
                    `watch(source, callback, options?) signature.`);
            }
        }
        const warnInvalidSource = (s) => {
            warn(`Invalid watch source: `, s, `A watch source can only be a getter/effect function, a ref, ` +
                `a reactive object, or an array of these types.`);
        };
        const instance = getCurrentScope() === (currentInstance === null || currentInstance === void 0 ? void 0 : currentInstance.scope) ? currentInstance : null;
        // const instance = currentInstance
        let getter;
        let forceTrigger = false;
        let isMultiSource = false;
        if (isRef(source)) {
            getter = () => source.value;
            forceTrigger = isShallow(source);
        }
        else if (isReactive(source)) {
            getter = () => source;
            deep = true;
        }
        else if (isArray(source)) {
            isMultiSource = true;
            forceTrigger = source.some(s => isReactive(s) || isShallow(s));
            getter = () => source.map(s => {
                if (isRef(s)) {
                    return s.value;
                }
                else if (isReactive(s)) {
                    return traverse(s);
                }
                else if (isFunction(s)) {
                    return callWithErrorHandling(s, instance, 2 /* ErrorCodes.WATCH_GETTER */);
                }
                else {
                    warnInvalidSource(s);
                }
            });
        }
        else if (isFunction(source)) {
            if (cb) {
                // getter with cb
                getter = () => callWithErrorHandling(source, instance, 2 /* ErrorCodes.WATCH_GETTER */);
            }
            else {
                // no cb -> simple effect
                getter = () => {
                    if (instance && instance.isUnmounted) {
                        return;
                    }
                    if (cleanup) {
                        cleanup();
                    }
                    return callWithAsyncErrorHandling(source, instance, 3 /* ErrorCodes.WATCH_CALLBACK */, [onCleanup]);
                };
            }
        }
        else {
            getter = NOOP;
            warnInvalidSource(source);
        }
        if (cb && deep) {
            const baseGetter = getter;
            getter = () => traverse(baseGetter());
        }
        let cleanup;
        let onCleanup = (fn) => {
            cleanup = effect.onStop = () => {
                callWithErrorHandling(fn, instance, 4 /* ErrorCodes.WATCH_CLEANUP */);
            };
        };
        let oldValue = isMultiSource
            ? new Array(source.length).fill(INITIAL_WATCHER_VALUE)
            : INITIAL_WATCHER_VALUE;
        const job = () => {
            if (!effect.active) {
                return;
            }
            if (cb) {
                // watch(source, cb)
                const newValue = effect.run();
                if (deep ||
                    forceTrigger ||
                    (isMultiSource
                        ? newValue.some((v, i) => hasChanged(v, oldValue[i]))
                        : hasChanged(newValue, oldValue)) ||
                    (false  )) {
                    // cleanup before running cb again
                    if (cleanup) {
                        cleanup();
                    }
                    callWithAsyncErrorHandling(cb, instance, 3 /* ErrorCodes.WATCH_CALLBACK */, [
                        newValue,
                        // pass undefined as the old value when it's changed for the first time
                        oldValue === INITIAL_WATCHER_VALUE
                            ? undefined
                            : isMultiSource && oldValue[0] === INITIAL_WATCHER_VALUE
                                ? []
                                : oldValue,
                        onCleanup
                    ]);
                    oldValue = newValue;
                }
            }
            else {
                // watchEffect
                effect.run();
            }
        };
        // important: mark the job as a watcher callback so that scheduler knows
        // it is allowed to self-trigger (#1727)
        job.allowRecurse = !!cb;
        let scheduler;
        if (flush === 'sync') {
            scheduler = job; // the scheduler function gets called directly
        }
        else if (flush === 'post') {
            scheduler = () => queuePostRenderEffect(job, instance && instance.suspense);
        }
        else {
            // default: 'pre'
            job.pre = true;
            if (instance)
                job.id = instance.uid;
            scheduler = () => queueJob(job);
        }
        const effect = new ReactiveEffect(getter, scheduler);
        {
            effect.onTrack = onTrack;
            effect.onTrigger = onTrigger;
        }
        // initial run
        if (cb) {
            if (immediate) {
                job();
            }
            else {
                oldValue = effect.run();
            }
        }
        else if (flush === 'post') {
            queuePostRenderEffect(effect.run.bind(effect), instance && instance.suspense);
        }
        else {
            effect.run();
        }
        const unwatch = () => {
            effect.stop();
            if (instance && instance.scope) {
                remove(instance.scope.effects, effect);
            }
        };
        return unwatch;
    }
    // this.$watch
    function instanceWatch(source, value, options) {
        const publicThis = this.proxy;
        const getter = isString(source)
            ? source.includes('.')
                ? createPathGetter(publicThis, source)
                : () => publicThis[source]
            : source.bind(publicThis, publicThis);
        let cb;
        if (isFunction(value)) {
            cb = value;
        }
        else {
            cb = value.handler;
            options = value;
        }
        const cur = currentInstance;
        setCurrentInstance(this);
        const res = doWatch(getter, cb.bind(publicThis), options);
        if (cur) {
            setCurrentInstance(cur);
        }
        else {
            unsetCurrentInstance();
        }
        return res;
    }
    function createPathGetter(ctx, path) {
        const segments = path.split('.');
        return () => {
            let cur = ctx;
            for (let i = 0; i < segments.length && cur; i++) {
                cur = cur[segments[i]];
            }
            return cur;
        };
    }
    function traverse(value, seen) {
        if (!isObject(value) || value["__v_skip" /* ReactiveFlags.SKIP */]) {
            return value;
        }
        seen = seen || new Set();
        if (seen.has(value)) {
            return value;
        }
        seen.add(value);
        if (isRef(value)) {
            traverse(value.value, seen);
        }
        else if (isArray(value)) {
            for (let i = 0; i < value.length; i++) {
                traverse(value[i], seen);
            }
        }
        else if (isSet(value) || isMap(value)) {
            value.forEach((v) => {
                traverse(v, seen);
            });
        }
        else if (isPlainObject(value)) {
            for (const key in value) {
                traverse(value[key], seen);
            }
        }
        return value;
    }
  
    function useTransitionState() {
        const state = {
            isMounted: false,
            isLeaving: false,
            isUnmounting: false,
            leavingVNodes: new Map()
        };
        onMounted(() => {
            state.isMounted = true;
        });
        onBeforeUnmount(() => {
            state.isUnmounting = true;
        });
        return state;
    }
    const TransitionHookValidator = [Function, Array];
    const BaseTransitionImpl = {
        name: `BaseTransition`,
        props: {
            mode: String,
            appear: Boolean,
            persisted: Boolean,
            // enter
            onBeforeEnter: TransitionHookValidator,
            onEnter: TransitionHookValidator,
            onAfterEnter: TransitionHookValidator,
            onEnterCancelled: TransitionHookValidator,
            // leave
            onBeforeLeave: TransitionHookValidator,
            onLeave: TransitionHookValidator,
            onAfterLeave: TransitionHookValidator,
            onLeaveCancelled: TransitionHookValidator,
            // appear
            onBeforeAppear: TransitionHookValidator,
            onAppear: TransitionHookValidator,
            onAfterAppear: TransitionHookValidator,
            onAppearCancelled: TransitionHookValidator
        },
        setup(props, { slots }) {
            const instance = getCurrentInstance();
            const state = useTransitionState();
            let prevTransitionKey;
            return () => {
                const children = slots.default && getTransitionRawChildren(slots.default(), true);
                if (!children || !children.length) {
                    return;
                }
                let child = children[0];
                if (children.length > 1) {
                    let hasFound = false;
                    // locate first non-comment child
                    for (const c of children) {
                        if (c.type !== Comment) {
                            if (hasFound) {
                                // warn more than one non-comment child
                                warn('<transition> can only be used on a single element or component. ' +
                                    'Use <transition-group> for lists.');
                                break;
                            }
                            child = c;
                            hasFound = true;
                        }
                    }
                }
                // there's no need to track reactivity for these props so use the raw
                // props for a bit better perf
                const rawProps = toRaw(props);
                const { mode } = rawProps;
                // check mode
                if (mode &&
                    mode !== 'in-out' &&
                    mode !== 'out-in' &&
                    mode !== 'default') {
                    warn(`invalid <transition> mode: ${mode}`);
                }
                if (state.isLeaving) {
                    return emptyPlaceholder(child);
                }
                // in the case of <transition><keep-alive/></transition>, we need to
                // compare the type of the kept-alive children.
                const innerChild = getKeepAliveChild(child);
                if (!innerChild) {
                    return emptyPlaceholder(child);
                }
                const enterHooks = resolveTransitionHooks(innerChild, rawProps, state, instance);
                setTransitionHooks(innerChild, enterHooks);
                const oldChild = instance.subTree;
                const oldInnerChild = oldChild && getKeepAliveChild(oldChild);
                let transitionKeyChanged = false;
                const { getTransitionKey } = innerChild.type;
                if (getTransitionKey) {
                    const key = getTransitionKey();
                    if (prevTransitionKey === undefined) {
                        prevTransitionKey = key;
                    }
                    else if (key !== prevTransitionKey) {
                        prevTransitionKey = key;
                        transitionKeyChanged = true;
                    }
                }
                // handle mode
                if (oldInnerChild &&
                    oldInnerChild.type !== Comment &&
                    (!isSameVNodeType(innerChild, oldInnerChild) || transitionKeyChanged)) {
                    const leavingHooks = resolveTransitionHooks(oldInnerChild, rawProps, state, instance);
                    // update old tree's hooks in case of dynamic transition
                    setTransitionHooks(oldInnerChild, leavingHooks);
                    // switching between different views
                    if (mode === 'out-in') {
                        state.isLeaving = true;
                        // return placeholder node and queue update when leave finishes
                        leavingHooks.afterLeave = () => {
                            state.isLeaving = false;
                            // #6835
                            // it also needs to be updated when active is undefined
                            if (instance.update.active !== false) {
                                instance.update();
                            }
                        };
                        return emptyPlaceholder(child);
                    }
                    else if (mode === 'in-out' && innerChild.type !== Comment) {
                        leavingHooks.delayLeave = (el, earlyRemove, delayedLeave) => {
                            const leavingVNodesCache = getLeavingNodesForType(state, oldInnerChild);
                            leavingVNodesCache[String(oldInnerChild.key)] = oldInnerChild;
                            // early removal callback
                            el._leaveCb = () => {
                                earlyRemove();
                                el._leaveCb = undefined;
                                delete enterHooks.delayedLeave;
                            };
                            enterHooks.delayedLeave = delayedLeave;
                        };
                    }
                }
                return child;
            };
        }
    };
    // export the public type for h/tsx inference
    // also to avoid inline import() in generated d.ts files
    const BaseTransition = BaseTransitionImpl;
    function getLeavingNodesForType(state, vnode) {
        const { leavingVNodes } = state;
        let leavingVNodesCache = leavingVNodes.get(vnode.type);
        if (!leavingVNodesCache) {
            leavingVNodesCache = Object.create(null);
            leavingVNodes.set(vnode.type, leavingVNodesCache);
        }
        return leavingVNodesCache;
    }
    // The transition hooks are attached to the vnode as vnode.transition
    // and will be called at appropriate timing in the renderer.
    function resolveTransitionHooks(vnode, props, state, instance) {
        const { appear, mode, persisted = false, onBeforeEnter, onEnter, onAfterEnter, onEnterCancelled, onBeforeLeave, onLeave, onAfterLeave, onLeaveCancelled, onBeforeAppear, onAppear, onAfterAppear, onAppearCancelled } = props;
        const key = String(vnode.key);
        const leavingVNodesCache = getLeavingNodesForType(state, vnode);
        const callHook = (hook, args) => {
            hook &&
                callWithAsyncErrorHandling(hook, instance, 9 /* ErrorCodes.TRANSITION_HOOK */, args);
        };
        const callAsyncHook = (hook, args) => {
            const done = args[1];
            callHook(hook, args);
            if (isArray(hook)) {
                if (hook.every(hook => hook.length <= 1))
                    done();
            }
            else if (hook.length <= 1) {
                done();
            }
        };
        const hooks = {
            mode,
            persisted,
            beforeEnter(el) {
                let hook = onBeforeEnter;
                if (!state.isMounted) {
                    if (appear) {
                        hook = onBeforeAppear || onBeforeEnter;
                    }
                    else {
                        return;
                    }
                }
                // for same element (v-show)
                if (el._leaveCb) {
                    el._leaveCb(true /* cancelled */);
                }
                // for toggled element with same key (v-if)
                const leavingVNode = leavingVNodesCache[key];
                if (leavingVNode &&
                    isSameVNodeType(vnode, leavingVNode) &&
                    leavingVNode.el._leaveCb) {
                    // force early removal (not cancelled)
                    leavingVNode.el._leaveCb();
                }
                callHook(hook, [el]);
            },
            enter(el) {
                let hook = onEnter;
                let afterHook = onAfterEnter;
                let cancelHook = onEnterCancelled;
                if (!state.isMounted) {
                    if (appear) {
                        hook = onAppear || onEnter;
                        afterHook = onAfterAppear || onAfterEnter;
                        cancelHook = onAppearCancelled || onEnterCancelled;
                    }
                    else {
                        return;
                    }
                }
                let called = false;
                const done = (el._enterCb = (cancelled) => {
                    if (called)
                        return;
                    called = true;
                    if (cancelled) {
                        callHook(cancelHook, [el]);
                    }
                    else {
                        callHook(afterHook, [el]);
                    }
                    if (hooks.delayedLeave) {
                        hooks.delayedLeave();
                    }
                    el._enterCb = undefined;
                });
                if (hook) {
                    callAsyncHook(hook, [el, done]);
                }
                else {
                    done();
                }
            },
            leave(el, remove) {
                const key = String(vnode.key);
                if (el._enterCb) {
                    el._enterCb(true /* cancelled */);
                }
                if (state.isUnmounting) {
                    return remove();
                }
                callHook(onBeforeLeave, [el]);
                let called = false;
                const done = (el._leaveCb = (cancelled) => {
                    if (called)
                        return;
                    called = true;
                    remove();
                    if (cancelled) {
                        callHook(onLeaveCancelled, [el]);
                    }
                    else {
                        callHook(onAfterLeave, [el]);
                    }
                    el._leaveCb = undefined;
                    if (leavingVNodesCache[key] === vnode) {
                        delete leavingVNodesCache[key];
                    }
                });
                leavingVNodesCache[key] = vnode;
                if (onLeave) {
                    callAsyncHook(onLeave, [el, done]);
                }
                else {
                    done();
                }
            },
            clone(vnode) {
                return resolveTransitionHooks(vnode, props, state, instance);
            }
        };
        return hooks;
    }
    // the placeholder really only handles one special case: KeepAlive
    // in the case of a KeepAlive in a leave phase we need to return a KeepAlive
    // placeholder with empty content to avoid the KeepAlive instance from being
    // unmounted.
    function emptyPlaceholder(vnode) {
        if (isKeepAlive(vnode)) {
            vnode = cloneVNode(vnode);
            vnode.children = null;
            return vnode;
        }
    }
    function getKeepAliveChild(vnode) {
        return isKeepAlive(vnode)
            ? vnode.children
                ? vnode.children[0]
                : undefined
            : vnode;
    }
    function setTransitionHooks(vnode, hooks) {
        if (vnode.shapeFlag & 6 /* ShapeFlags.COMPONENT */ && vnode.component) {
            setTransitionHooks(vnode.component.subTree, hooks);
        }
        else if (vnode.shapeFlag & 128 /* ShapeFlags.SUSPENSE */) {
            vnode.ssContent.transition = hooks.clone(vnode.ssContent);
            vnode.ssFallback.transition = hooks.clone(vnode.ssFallback);
        }
        else {
            vnode.transition = hooks;
        }
    }
    function getTransitionRawChildren(children, keepComment = false, parentKey) {
        let ret = [];
        let keyedFragmentCount = 0;
        for (let i = 0; i < children.length; i++) {
            let child = children[i];
            // #5360 inherit parent key in case of <template v-for>
            const key = parentKey == null
                ? child.key
                : String(parentKey) + String(child.key != null ? child.key : i);
            // handle fragment children case, e.g. v-for
            if (child.type === Fragment) {
                if (child.patchFlag & 128 /* PatchFlags.KEYED_FRAGMENT */)
                    keyedFragmentCount++;
                ret = ret.concat(getTransitionRawChildren(child.children, keepComment, key));
            }
            // comment placeholders should be skipped, e.g. v-if
            else if (keepComment || child.type !== Comment) {
                ret.push(key != null ? cloneVNode(child, { key }) : child);
            }
        }
        // #1126 if a transition children list contains multiple sub fragments, these
        // fragments will be merged into a flat children array. Since each v-for
        // fragment may contain different static bindings inside, we need to de-op
        // these children to force full diffs to ensure correct behavior.
        if (keyedFragmentCount > 1) {
            for (let i = 0; i < ret.length; i++) {
                ret[i].patchFlag = -2 /* PatchFlags.BAIL */;
            }
        }
        return ret;
    }
  
    // implementation, close to no-op
    function defineComponent(options) {
        return isFunction(options) ? { setup: options, name: options.name } : options;
    }
  
    const isAsyncWrapper = (i) => !!i.type.__asyncLoader;
    function defineAsyncComponent(source) {
        if (isFunction(source)) {
            source = { loader: source };
        }
        const { loader, loadingComponent, errorComponent, delay = 200, timeout, // undefined = never times out
        suspensible = true, onError: userOnError } = source;
        let pendingRequest = null;
        let resolvedComp;
        let retries = 0;
        const retry = () => {
            retries++;
            pendingRequest = null;
            return load();
        };
        const load = () => {
            let thisRequest;
            return (pendingRequest ||
                (thisRequest = pendingRequest =
                    loader()
                        .catch(err => {
                        err = err instanceof Error ? err : new Error(String(err));
                        if (userOnError) {
                            return new Promise((resolve, reject) => {
                                const userRetry = () => resolve(retry());
                                const userFail = () => reject(err);
                                userOnError(err, userRetry, userFail, retries + 1);
                            });
                        }
                        else {
                            throw err;
                        }
                    })
                        .then((comp) => {
                        if (thisRequest !== pendingRequest && pendingRequest) {
                            return pendingRequest;
                        }
                        if (!comp) {
                            warn(`Async component loader resolved to undefined. ` +
                                `If you are using retry(), make sure to return its return value.`);
                        }
                        // interop module default
                        if (comp &&
                            (comp.__esModule || comp[Symbol.toStringTag] === 'Module')) {
                            comp = comp.default;
                        }
                        if (comp && !isObject(comp) && !isFunction(comp)) {
                            throw new Error(`Invalid async component load result: ${comp}`);
                        }
                        resolvedComp = comp;
                        return comp;
                    })));
        };
        return defineComponent({
            name: 'AsyncComponentWrapper',
            __asyncLoader: load,
            get __asyncResolved() {
                return resolvedComp;
            },
            setup() {
                const instance = currentInstance;
                // already resolved
                if (resolvedComp) {
                    return () => createInnerComp(resolvedComp, instance);
                }
                const onError = (err) => {
                    pendingRequest = null;
                    handleError(err, instance, 13 /* ErrorCodes.ASYNC_COMPONENT_LOADER */, !errorComponent /* do not throw in dev if user provided error component */);
                };
                // suspense-controlled or SSR.
                if ((suspensible && instance.suspense) ||
                    (false )) {
                    return load()
                        .then(comp => {
                        return () => createInnerComp(comp, instance);
                    })
                        .catch(err => {
                        onError(err);
                        return () => errorComponent
                            ? createVNode(errorComponent, {
                                error: err
                            })
                            : null;
                    });
                }
                const loaded = ref(false);
                const error = ref();
                const delayed = ref(!!delay);
                if (delay) {
                    setTimeout(() => {
                        delayed.value = false;
                    }, delay);
                }
                if (timeout != null) {
                    setTimeout(() => {
                        if (!loaded.value && !error.value) {
                            const err = new Error(`Async component timed out after ${timeout}ms.`);
                            onError(err);
                            error.value = err;
                        }
                    }, timeout);
                }
                load()
                    .then(() => {
                    loaded.value = true;
                    if (instance.parent && isKeepAlive(instance.parent.vnode)) {
                        // parent is keep-alive, force update so the loaded component's
                        // name is taken into account
                        queueJob(instance.parent.update);
                    }
                })
                    .catch(err => {
                    onError(err);
                    error.value = err;
                });
                return () => {
                    if (loaded.value && resolvedComp) {
                        return createInnerComp(resolvedComp, instance);
                    }
                    else if (error.value && errorComponent) {
                        return createVNode(errorComponent, {
                            error: error.value
                        });
                    }
                    else if (loadingComponent && !delayed.value) {
                        return createVNode(loadingComponent);
                    }
                };
            }
        });
    }
    function createInnerComp(comp, parent) {
        const { ref, props, children, ce } = parent.vnode;
        const vnode = createVNode(comp, props, children);
        // ensure inner component inherits the async wrapper's ref owner
        vnode.ref = ref;
        // pass the custom element callback on to the inner comp
        // and remove it from the async wrapper
        vnode.ce = ce;
        delete parent.vnode.ce;
        return vnode;
    }
  
    const isKeepAlive = (vnode) => vnode.type.__isKeepAlive;
    const KeepAliveImpl = {
        name: `KeepAlive`,
        // Marker for special handling inside the renderer. We are not using a ===
        // check directly on KeepAlive in the renderer, because importing it directly
        // would prevent it from being tree-shaken.
        __isKeepAlive: true,
        props: {
            include: [String, RegExp, Array],
            exclude: [String, RegExp, Array],
            max: [String, Number]
        },
        setup(props, { slots }) {
            const instance = getCurrentInstance();
            // KeepAlive communicates with the instantiated renderer via the
            // ctx where the renderer passes in its internals,
            // and the KeepAlive instance exposes activate/deactivate implementations.
            // The whole point of this is to avoid importing KeepAlive directly in the
            // renderer to facilitate tree-shaking.
            const sharedContext = instance.ctx;
            const cache = new Map();
            const keys = new Set();
            let current = null;
            {
                instance.__v_cache = cache;
            }
            const parentSuspense = instance.suspense;
            const { renderer: { p: patch, m: move, um: _unmount, o: { createElement } } } = sharedContext;
            const storageContainer = createElement('div');
            sharedContext.activate = (vnode, container, anchor, isSVG, optimized) => {
                const instance = vnode.component;
                move(vnode, container, anchor, 0 /* MoveType.ENTER */, parentSuspense);
                // in case props have changed
                patch(instance.vnode, vnode, container, anchor, instance, parentSuspense, isSVG, vnode.slotScopeIds, optimized);
                queuePostRenderEffect(() => {
                    instance.isDeactivated = false;
                    if (instance.a) {
                        invokeArrayFns(instance.a);
                    }
                    const vnodeHook = vnode.props && vnode.props.onVnodeMounted;
                    if (vnodeHook) {
                        invokeVNodeHook(vnodeHook, instance.parent, vnode);
                    }
                }, parentSuspense);
                {
                    // Update components tree
                    devtoolsComponentAdded(instance);
                }
            };
            sharedContext.deactivate = (vnode) => {
                const instance = vnode.component;
                move(vnode, storageContainer, null, 1 /* MoveType.LEAVE */, parentSuspense);
                queuePostRenderEffect(() => {
                    if (instance.da) {
                        invokeArrayFns(instance.da);
                    }
                    const vnodeHook = vnode.props && vnode.props.onVnodeUnmounted;
                    if (vnodeHook) {
                        invokeVNodeHook(vnodeHook, instance.parent, vnode);
                    }
                    instance.isDeactivated = true;
                }, parentSuspense);
                {
                    // Update components tree
                    devtoolsComponentAdded(instance);
                }
            };
            function unmount(vnode) {
                // reset the shapeFlag so it can be properly unmounted
                resetShapeFlag(vnode);
                _unmount(vnode, instance, parentSuspense, true);
            }
            function pruneCache(filter) {
                cache.forEach((vnode, key) => {
                    const name = getComponentName(vnode.type);
                    if (name && (!filter || !filter(name))) {
                        pruneCacheEntry(key);
                    }
                });
            }
            function pruneCacheEntry(key) {
                const cached = cache.get(key);
                if (!current || !isSameVNodeType(cached, current)) {
                    unmount(cached);
                }
                else if (current) {
                    // current active instance should no longer be kept-alive.
                    // we can't unmount it now but it might be later, so reset its flag now.
                    resetShapeFlag(current);
                }
                cache.delete(key);
                keys.delete(key);
            }
            // prune cache on include/exclude prop change
            watch(() => [props.include, props.exclude], ([include, exclude]) => {
                include && pruneCache(name => matches(include, name));
                exclude && pruneCache(name => !matches(exclude, name));
            }, 
            // prune post-render after `current` has been updated
            { flush: 'post', deep: true });
            // cache sub tree after render
            let pendingCacheKey = null;
            const cacheSubtree = () => {
                // fix #1621, the pendingCacheKey could be 0
                if (pendingCacheKey != null) {
                    cache.set(pendingCacheKey, getInnerChild(instance.subTree));
                }
            };
            onMounted(cacheSubtree);
            onUpdated(cacheSubtree);
            onBeforeUnmount(() => {
                cache.forEach(cached => {
                    const { subTree, suspense } = instance;
                    const vnode = getInnerChild(subTree);
                    if (cached.type === vnode.type && cached.key === vnode.key) {
                        // current instance will be unmounted as part of keep-alive's unmount
                        resetShapeFlag(vnode);
                        // but invoke its deactivated hook here
                        const da = vnode.component.da;
                        da && queuePostRenderEffect(da, suspense);
                        return;
                    }
                    unmount(cached);
                });
            });
            return () => {
                pendingCacheKey = null;
                if (!slots.default) {
                    return null;
                }
                const children = slots.default();
                const rawVNode = children[0];
                if (children.length > 1) {
                    {
                        warn(`KeepAlive should contain exactly one component child.`);
                    }
                    current = null;
                    return children;
                }
                else if (!isVNode(rawVNode) ||
                    (!(rawVNode.shapeFlag & 4 /* ShapeFlags.STATEFUL_COMPONENT */) &&
                        !(rawVNode.shapeFlag & 128 /* ShapeFlags.SUSPENSE */))) {
                    current = null;
                    return rawVNode;
                }
                let vnode = getInnerChild(rawVNode);
                const comp = vnode.type;
                // for async components, name check should be based in its loaded
                // inner component if available
                const name = getComponentName(isAsyncWrapper(vnode)
                    ? vnode.type.__asyncResolved || {}
                    : comp);
                const { include, exclude, max } = props;
                if ((include && (!name || !matches(include, name))) ||
                    (exclude && name && matches(exclude, name))) {
                    current = vnode;
                    return rawVNode;
                }
                const key = vnode.key == null ? comp : vnode.key;
                const cachedVNode = cache.get(key);
                // clone vnode if it's reused because we are going to mutate it
                if (vnode.el) {
                    vnode = cloneVNode(vnode);
                    if (rawVNode.shapeFlag & 128 /* ShapeFlags.SUSPENSE */) {
                        rawVNode.ssContent = vnode;
                    }
                }
                // #1513 it's possible for the returned vnode to be cloned due to attr
                // fallthrough or scopeId, so the vnode here may not be the final vnode
                // that is mounted. Instead of caching it directly, we store the pending
                // key and cache `instance.subTree` (the normalized vnode) in
                // beforeMount/beforeUpdate hooks.
                pendingCacheKey = key;
                if (cachedVNode) {
                    // copy over mounted state
                    vnode.el = cachedVNode.el;
                    vnode.component = cachedVNode.component;
                    if (vnode.transition) {
                        // recursively update transition hooks on subTree
                        setTransitionHooks(vnode, vnode.transition);
                    }
                    // avoid vnode being mounted as fresh
                    vnode.shapeFlag |= 512 /* ShapeFlags.COMPONENT_KEPT_ALIVE */;
                    // make this key the freshest
                    keys.delete(key);
                    keys.add(key);
                }
                else {
                    keys.add(key);
                    // prune oldest entry
                    if (max && keys.size > parseInt(max, 10)) {
                        pruneCacheEntry(keys.values().next().value);
                    }
                }
                // avoid vnode being unmounted
                vnode.shapeFlag |= 256 /* ShapeFlags.COMPONENT_SHOULD_KEEP_ALIVE */;
                current = vnode;
                return isSuspense(rawVNode.type) ? rawVNode : vnode;
            };
        }
    };
    // export the public type for h/tsx inference
    // also to avoid inline import() in generated d.ts files
    const KeepAlive = KeepAliveImpl;
    function matches(pattern, name) {
        if (isArray(pattern)) {
            return pattern.some((p) => matches(p, name));
        }
        else if (isString(pattern)) {
            return pattern.split(',').includes(name);
        }
        else if (isRegExp(pattern)) {
            return pattern.test(name);
        }
        /* istanbul ignore next */
        return false;
    }
    function onActivated(hook, target) {
        registerKeepAliveHook(hook, "a" /* LifecycleHooks.ACTIVATED */, target);
    }
    function onDeactivated(hook, target) {
        registerKeepAliveHook(hook, "da" /* LifecycleHooks.DEACTIVATED */, target);
    }
    function registerKeepAliveHook(hook, type, target = currentInstance) {
        // cache the deactivate branch check wrapper for injected hooks so the same
        // hook can be properly deduped by the scheduler. "__wdc" stands for "with
        // deactivation check".
        const wrappedHook = hook.__wdc ||
            (hook.__wdc = () => {
                // only fire the hook if the target instance is NOT in a deactivated branch.
                let current = target;
                while (current) {
                    if (current.isDeactivated) {
                        return;
                    }
                    current = current.parent;
                }
                return hook();
            });
        injectHook(type, wrappedHook, target);
        // In addition to registering it on the target instance, we walk up the parent
        // chain and register it on all ancestor instances that are keep-alive roots.
        // This avoids the need to walk the entire component tree when invoking these
        // hooks, and more importantly, avoids the need to track child components in
        // arrays.
        if (target) {
            let current = target.parent;
            while (current && current.parent) {
                if (isKeepAlive(current.parent.vnode)) {
                    injectToKeepAliveRoot(wrappedHook, type, target, current);
                }
                current = current.parent;
            }
        }
    }
    function injectToKeepAliveRoot(hook, type, target, keepAliveRoot) {
        // injectHook wraps the original for error handling, so make sure to remove
        // the wrapped version.
        const injected = injectHook(type, hook, keepAliveRoot, true /* prepend */);
        onUnmounted(() => {
            remove(keepAliveRoot[type], injected);
        }, target);
    }
    function resetShapeFlag(vnode) {
        // bitwise operations to remove keep alive flags
        vnode.shapeFlag &= ~256 /* ShapeFlags.COMPONENT_SHOULD_KEEP_ALIVE */;
        vnode.shapeFlag &= ~512 /* ShapeFlags.COMPONENT_KEPT_ALIVE */;
    }
    function getInnerChild(vnode) {
        return vnode.shapeFlag & 128 /* ShapeFlags.SUSPENSE */ ? vnode.ssContent : vnode;
    }
  
    function injectHook(type, hook, target = currentInstance, prepend = false) {
        if (target) {
            const hooks = target[type] || (target[type] = []);
            // cache the error handling wrapper for injected hooks so the same hook
            // can be properly deduped by the scheduler. "__weh" stands for "with error
            // handling".
            const wrappedHook = hook.__weh ||
                (hook.__weh = (...args) => {
                    if (target.isUnmounted) {
                        return;
                    }
                    // disable tracking inside all lifecycle hooks
                    // since they can potentially be called inside effects.
                    pauseTracking();
                    // Set currentInstance during hook invocation.
                    // This assumes the hook does not synchronously trigger other hooks, which
                    // can only be false when the user does something really funky.
                    setCurrentInstance(target);
                    const res = callWithAsyncErrorHandling(hook, target, type, args);
                    unsetCurrentInstance();
                    resetTracking();
                    return res;
                });
            if (prepend) {
                hooks.unshift(wrappedHook);
            }
            else {
                hooks.push(wrappedHook);
            }
            return wrappedHook;
        }
        else {
            const apiName = toHandlerKey(ErrorTypeStrings[type].replace(/ hook$/, ''));
            warn(`${apiName} is called when there is no active component instance to be ` +
                `associated with. ` +
                `Lifecycle injection APIs can only be used during execution of setup().` +
                (` If you are using async setup(), make sure to register lifecycle ` +
                        `hooks before the first await statement.`
                    ));
        }
    }
    const createHook = (lifecycle) => (hook, target = currentInstance) => 
    // post-create lifecycle registrations are noops during SSR (except for serverPrefetch)
    (!isInSSRComponentSetup || lifecycle === "sp" /* LifecycleHooks.SERVER_PREFETCH */) &&
        injectHook(lifecycle, (...args) => hook(...args), target);
    const onBeforeMount = createHook("bm" /* LifecycleHooks.BEFORE_MOUNT */);
    const onMounted = createHook("m" /* LifecycleHooks.MOUNTED */);
    const onBeforeUpdate = createHook("bu" /* LifecycleHooks.BEFORE_UPDATE */);
    const onUpdated = createHook("u" /* LifecycleHooks.UPDATED */);
    const onBeforeUnmount = createHook("bum" /* LifecycleHooks.BEFORE_UNMOUNT */);
    const onUnmounted = createHook("um" /* LifecycleHooks.UNMOUNTED */);
    const onServerPrefetch = createHook("sp" /* LifecycleHooks.SERVER_PREFETCH */);
    const onRenderTriggered = createHook("rtg" /* LifecycleHooks.RENDER_TRIGGERED */);
    const onRenderTracked = createHook("rtc" /* LifecycleHooks.RENDER_TRACKED */);
    function onErrorCaptured(hook, target = currentInstance) {
        injectHook("ec" /* LifecycleHooks.ERROR_CAPTURED */, hook, target);
    }
  
    /**
    Runtime helper for applying directives to a vnode. Example usage:
  
    const comp = resolveComponent('comp')
    const foo = resolveDirective('foo')
    const bar = resolveDirective('bar')
  
    return withDirectives(h(comp), [
      [foo, this.x],
      [bar, this.y]
    ])
    */
    function validateDirectiveName(name) {
        if (isBuiltInDirective(name)) {
            warn('Do not use built-in directive ids as custom directive id: ' + name);
        }
    }
    /**
     * Adds directives to a VNode.
     */
    function withDirectives(vnode, directives) {
        const internalInstance = currentRenderingInstance;
        if (internalInstance === null) {
            warn(`withDirectives can only be used inside render functions.`);
            return vnode;
        }
        const instance = getExposeProxy(internalInstance) ||
            internalInstance.proxy;
        const bindings = vnode.dirs || (vnode.dirs = []);
        for (let i = 0; i < directives.length; i++) {
            let [dir, value, arg, modifiers = EMPTY_OBJ] = directives[i];
            if (dir) {
                if (isFunction(dir)) {
                    dir = {
                        mounted: dir,
                        updated: dir
                    };
                }
                if (dir.deep) {
                    traverse(value);
                }
                bindings.push({
                    dir,
                    instance,
                    value,
                    oldValue: void 0,
                    arg,
                    modifiers
                });
            }
        }
        return vnode;
    }
    function invokeDirectiveHook(vnode, prevVNode, instance, name) {
        const bindings = vnode.dirs;
        const oldBindings = prevVNode && prevVNode.dirs;
        for (let i = 0; i < bindings.length; i++) {
            const binding = bindings[i];
            if (oldBindings) {
                binding.oldValue = oldBindings[i].value;
            }
            let hook = binding.dir[name];
            if (hook) {
                // disable tracking inside all lifecycle hooks
                // since they can potentially be called inside effects.
                pauseTracking();
                callWithAsyncErrorHandling(hook, instance, 8 /* ErrorCodes.DIRECTIVE_HOOK */, [
                    vnode.el,
                    binding,
                    vnode,
                    prevVNode
                ]);
                resetTracking();
            }
        }
    }
  
    const COMPONENTS = 'components';
    const DIRECTIVES = 'directives';
    /**
     * @private
     */
    function resolveComponent(name, maybeSelfReference) {
        return resolveAsset(COMPONENTS, name, true, maybeSelfReference) || name;
    }
    const NULL_DYNAMIC_COMPONENT = Symbol();
    /**
     * @private
     */
    function resolveDynamicComponent(component) {
        if (isString(component)) {
            return resolveAsset(COMPONENTS, component, false) || component;
        }
        else {
            // invalid types will fallthrough to createVNode and raise warning
            return (component || NULL_DYNAMIC_COMPONENT);
        }
    }
    /**
     * @private
     */
    function resolveDirective(name) {
        return resolveAsset(DIRECTIVES, name);
    }
    // implementation
    function resolveAsset(type, name, warnMissing = true, maybeSelfReference = false) {
        const instance = currentRenderingInstance || currentInstance;
        if (instance) {
            const Component = instance.type;
            // explicit self name has highest priority
            if (type === COMPONENTS) {
                const selfName = getComponentName(Component, false /* do not include inferred name to avoid breaking existing code */);
                if (selfName &&
                    (selfName === name ||
                        selfName === camelize(name) ||
                        selfName === capitalize(camelize(name)))) {
                    return Component;
                }
            }
            const res = 
            // local registration
            // check instance[type] first which is resolved for options API
            resolve(instance[type] || Component[type], name) ||
                // global registration
                resolve(instance.appContext[type], name);
            if (!res && maybeSelfReference) {
                // fallback to implicit self-reference
                return Component;
            }
            if (warnMissing && !res) {
                const extra = type === COMPONENTS
                    ? `\nIf this is a native custom element, make sure to exclude it from ` +
                        `component resolution via compilerOptions.isCustomElement.`
                    : ``;
                warn(`Failed to resolve ${type.slice(0, -1)}: ${name}${extra}`);
            }
            return res;
        }
        else {
            warn(`resolve${capitalize(type.slice(0, -1))} ` +
                `can only be used in render() or setup().`);
        }
    }
    function resolve(registry, name) {
        return (registry &&
            (registry[name] ||
                registry[camelize(name)] ||
                registry[capitalize(camelize(name))]));
    }
  
    /**
     * Actual implementation
     */
    function renderList(source, renderItem, cache, index) {
        let ret;
        const cached = (cache && cache[index]);
        if (isArray(source) || isString(source)) {
            ret = new Array(source.length);
            for (let i = 0, l = source.length; i < l; i++) {
                ret[i] = renderItem(source[i], i, undefined, cached && cached[i]);
            }
        }
        else if (typeof source === 'number') {
            if (!Number.isInteger(source)) {
                warn(`The v-for range expect an integer value but got ${source}.`);
            }
            ret = new Array(source);
            for (let i = 0; i < source; i++) {
                ret[i] = renderItem(i + 1, i, undefined, cached && cached[i]);
            }
        }
        else if (isObject(source)) {
            if (source[Symbol.iterator]) {
                ret = Array.from(source, (item, i) => renderItem(item, i, undefined, cached && cached[i]));
            }
            else {
                const keys = Object.keys(source);
                ret = new Array(keys.length);
                for (let i = 0, l = keys.length; i < l; i++) {
                    const key = keys[i];
                    ret[i] = renderItem(source[key], key, i, cached && cached[i]);
                }
            }
        }
        else {
            ret = [];
        }
        if (cache) {
            cache[index] = ret;
        }
        return ret;
    }
  
    /**
     * Compiler runtime helper for creating dynamic slots object
     * @private
     */
    function createSlots(slots, dynamicSlots) {
        for (let i = 0; i < dynamicSlots.length; i++) {
            const slot = dynamicSlots[i];
            // array of dynamic slot generated by <template v-for="..." #[...]>
            if (isArray(slot)) {
                for (let j = 0; j < slot.length; j++) {
                    slots[slot[j].name] = slot[j].fn;
                }
            }
            else if (slot) {
                // conditional single slot generated by <template v-if="..." #foo>
                slots[slot.name] = slot.key
                    ? (...args) => {
                        const res = slot.fn(...args);
                        // attach branch key so each conditional branch is considered a
                        // different fragment
                        if (res)
                            res.key = slot.key;
                        return res;
                    }
                    : slot.fn;
            }
        }
        return slots;
    }
  
    /**
     * Compiler runtime helper for rendering `<slot/>`
     * @private
     */
    function renderSlot(slots, name, props = {}, 
    // this is not a user-facing function, so the fallback is always generated by
    // the compiler and guaranteed to be a function returning an array
    fallback, noSlotted) {
        if (currentRenderingInstance.isCE ||
            (currentRenderingInstance.parent &&
                isAsyncWrapper(currentRenderingInstance.parent) &&
                currentRenderingInstance.parent.isCE)) {
            if (name !== 'default')
                props.name = name;
            return createVNode('slot', props, fallback && fallback());
        }
        let slot = slots[name];
        if (slot && slot.length > 1) {
            warn(`SSR-optimized slot function detected in a non-SSR-optimized render ` +
                `function. You need to mark this component with $dynamic-slots in the ` +
                `parent template.`);
            slot = () => [];
        }
        // a compiled slot disables block tracking by default to avoid manual
        // invocation interfering with template-based block tracking, but in
        // `renderSlot` we can be sure that it's template-based so we can force
        // enable it.
        if (slot && slot._c) {
            slot._d = false;
        }
        openBlock();
        const validSlotContent = slot && ensureValidVNode(slot(props));
        const rendered = createBlock(Fragment, {
            key: props.key ||
                // slot content array of a dynamic conditional slot may have a branch
                // key attached in the `createSlots` helper, respect that
                (validSlotContent && validSlotContent.key) ||
                `_${name}`
        }, validSlotContent || (fallback ? fallback() : []), validSlotContent && slots._ === 1 /* SlotFlags.STABLE */
            ? 64 /* PatchFlags.STABLE_FRAGMENT */
            : -2 /* PatchFlags.BAIL */);
        if (!noSlotted && rendered.scopeId) {
            rendered.slotScopeIds = [rendered.scopeId + '-s'];
        }
        if (slot && slot._c) {
            slot._d = true;
        }
        return rendered;
    }
    function ensureValidVNode(vnodes) {
        return vnodes.some(child => {
            if (!isVNode(child))
                return true;
            if (child.type === Comment)
                return false;
            if (child.type === Fragment &&
                !ensureValidVNode(child.children))
                return false;
            return true;
        })
            ? vnodes
            : null;
    }
  
    /**
     * For prefixing keys in v-on="obj" with "on"
     * @private
     */
    function toHandlers(obj, preserveCaseIfNecessary) {
        const ret = {};
        if (!isObject(obj)) {
            warn(`v-on with no argument expects an object value.`);
            return ret;
        }
        for (const key in obj) {
            ret[preserveCaseIfNecessary && /[A-Z]/.test(key)
                ? `on:${key}`
                : toHandlerKey(key)] = obj[key];
        }
        return ret;
    }
  
    /**
     * #2437 In Vue 3, functional components do not have a public instance proxy but
     * they exist in the internal parent chain. For code that relies on traversing
     * public $parent chains, skip functional ones and go to the parent instead.
     */
    const getPublicInstance = (i) => {
        if (!i)
            return null;
        if (isStatefulComponent(i))
            return getExposeProxy(i) || i.proxy;
        return getPublicInstance(i.parent);
    };
    const publicPropertiesMap = 
    // Move PURE marker to new line to workaround compiler discarding it
    // due to type annotation
    /*#__PURE__*/ extend(Object.create(null), {
        $: i => i,
        $el: i => i.vnode.el,
        $data: i => i.data,
        $props: i => (shallowReadonly(i.props) ),
        $attrs: i => (shallowReadonly(i.attrs) ),
        $slots: i => (shallowReadonly(i.slots) ),
        $refs: i => (shallowReadonly(i.refs) ),
        $parent: i => getPublicInstance(i.parent),
        $root: i => getPublicInstance(i.root),
        $emit: i => i.emit,
        $options: i => (resolveMergedOptions(i) ),
        $forceUpdate: i => i.f || (i.f = () => queueJob(i.update)),
        $nextTick: i => i.n || (i.n = nextTick.bind(i.proxy)),
        $watch: i => (instanceWatch.bind(i) )
    });
    const isReservedPrefix = (key) => key === '_' || key === '$';
    const hasSetupBinding = (state, key) => state !== EMPTY_OBJ && !state.__isScriptSetup && hasOwn(state, key);
    const PublicInstanceProxyHandlers = {
        get({ _: instance }, key) {
            const { ctx, setupState, data, props, accessCache, type, appContext } = instance;
            // for internal formatters to know that this is a Vue instance
            if (key === '__isVue') {
                return true;
            }
            // data / props / ctx
            // This getter gets called for every property access on the render context
            // during render and is a major hotspot. The most expensive part of this
            // is the multiple hasOwn() calls. It's much faster to do a simple property
            // access on a plain object, so we use an accessCache object (with null
            // prototype) to memoize what access type a key corresponds to.
            let normalizedProps;
            if (key[0] !== '$') {
                const n = accessCache[key];
                if (n !== undefined) {
                    switch (n) {
                        case 1 /* AccessTypes.SETUP */:
                            return setupState[key];
                        case 2 /* AccessTypes.DATA */:
                            return data[key];
                        case 4 /* AccessTypes.CONTEXT */:
                            return ctx[key];
                        case 3 /* AccessTypes.PROPS */:
                            return props[key];
                        // default: just fallthrough
                    }
                }
                else if (hasSetupBinding(setupState, key)) {
                    accessCache[key] = 1 /* AccessTypes.SETUP */;
                    return setupState[key];
                }
                else if (data !== EMPTY_OBJ && hasOwn(data, key)) {
                    accessCache[key] = 2 /* AccessTypes.DATA */;
                    return data[key];
                }
                else if (
                // only cache other properties when instance has declared (thus stable)
                // props
                (normalizedProps = instance.propsOptions[0]) &&
                    hasOwn(normalizedProps, key)) {
                    accessCache[key] = 3 /* AccessTypes.PROPS */;
                    return props[key];
                }
                else if (ctx !== EMPTY_OBJ && hasOwn(ctx, key)) {
                    accessCache[key] = 4 /* AccessTypes.CONTEXT */;
                    return ctx[key];
                }
                else if (shouldCacheAccess) {
                    accessCache[key] = 0 /* AccessTypes.OTHER */;
                }
            }
            const publicGetter = publicPropertiesMap[key];
            let cssModule, globalProperties;
            // public $xxx properties
            if (publicGetter) {
                if (key === '$attrs') {
                    track(instance, "get" /* TrackOpTypes.GET */, key);
                    markAttrsAccessed();
                }
                return publicGetter(instance);
            }
            else if (
            // css module (injected by vue-loader)
            (cssModule = type.__cssModules) &&
                (cssModule = cssModule[key])) {
                return cssModule;
            }
            else if (ctx !== EMPTY_OBJ && hasOwn(ctx, key)) {
                // user may set custom properties to `this` that start with `$`
                accessCache[key] = 4 /* AccessTypes.CONTEXT */;
                return ctx[key];
            }
            else if (
            // global properties
            ((globalProperties = appContext.config.globalProperties),
                hasOwn(globalProperties, key))) {
                {
                    return globalProperties[key];
                }
            }
            else if (currentRenderingInstance &&
                (!isString(key) ||
                    // #1091 avoid internal isRef/isVNode checks on component instance leading
                    // to infinite warning loop
                    key.indexOf('__v') !== 0)) {
                if (data !== EMPTY_OBJ && isReservedPrefix(key[0]) && hasOwn(data, key)) {
                    warn(`Property ${JSON.stringify(key)} must be accessed via $data because it starts with a reserved ` +
                        `character ("$" or "_") and is not proxied on the render context.`);
                }
                else if (instance === currentRenderingInstance) {
                    warn(`Property ${JSON.stringify(key)} was accessed during render ` +
                        `but is not defined on instance.`);
                }
            }
        },
        set({ _: instance }, key, value) {
            const { data, setupState, ctx } = instance;
            if (hasSetupBinding(setupState, key)) {
                setupState[key] = value;
                return true;
            }
            else if (setupState.__isScriptSetup &&
                hasOwn(setupState, key)) {
                warn(`Cannot mutate <script setup> binding "${key}" from Options API.`);
                return false;
            }
            else if (data !== EMPTY_OBJ && hasOwn(data, key)) {
                data[key] = value;
                return true;
            }
            else if (hasOwn(instance.props, key)) {
                warn(`Attempting to mutate prop "${key}". Props are readonly.`);
                return false;
            }
            if (key[0] === '$' && key.slice(1) in instance) {
                warn(`Attempting to mutate public property "${key}". ` +
                        `Properties starting with $ are reserved and readonly.`);
                return false;
            }
            else {
                if (key in instance.appContext.config.globalProperties) {
                    Object.defineProperty(ctx, key, {
                        enumerable: true,
                        configurable: true,
                        value
                    });
                }
                else {
                    ctx[key] = value;
                }
            }
            return true;
        },
        has({ _: { data, setupState, accessCache, ctx, appContext, propsOptions } }, key) {
            let normalizedProps;
            return (!!accessCache[key] ||
                (data !== EMPTY_OBJ && hasOwn(data, key)) ||
                hasSetupBinding(setupState, key) ||
                ((normalizedProps = propsOptions[0]) && hasOwn(normalizedProps, key)) ||
                hasOwn(ctx, key) ||
                hasOwn(publicPropertiesMap, key) ||
                hasOwn(appContext.config.globalProperties, key));
        },
        defineProperty(target, key, descriptor) {
            if (descriptor.get != null) {
                // invalidate key cache of a getter based property #5417
                target._.accessCache[key] = 0;
            }
            else if (hasOwn(descriptor, 'value')) {
                this.set(target, key, descriptor.value, null);
            }
            return Reflect.defineProperty(target, key, descriptor);
        }
    };
    {
        PublicInstanceProxyHandlers.ownKeys = (target) => {
            warn(`Avoid app logic that relies on enumerating keys on a component instance. ` +
                `The keys will be empty in production mode to avoid performance overhead.`);
            return Reflect.ownKeys(target);
        };
    }
    const RuntimeCompiledPublicInstanceProxyHandlers = /*#__PURE__*/ extend({}, PublicInstanceProxyHandlers, {
        get(target, key) {
            // fast path for unscopables when using `with` block
            if (key === Symbol.unscopables) {
                return;
            }
            return PublicInstanceProxyHandlers.get(target, key, target);
        },
        has(_, key) {
            const has = key[0] !== '_' && !isGloballyWhitelisted(key);
            if (!has && PublicInstanceProxyHandlers.has(_, key)) {
                warn(`Property ${JSON.stringify(key)} should not start with _ which is a reserved prefix for Vue internals.`);
            }
            return has;
        }
    });
    // dev only
    // In dev mode, the proxy target exposes the same properties as seen on `this`
    // for easier console inspection. In prod mode it will be an empty object so
    // these properties definitions can be skipped.
    function createDevRenderContext(instance) {
        const target = {};
        // expose internal instance for proxy handlers
        Object.defineProperty(target, `_`, {
            configurable: true,
            enumerable: false,
            get: () => instance
        });
        // expose public properties
        Object.keys(publicPropertiesMap).forEach(key => {
            Object.defineProperty(target, key, {
                configurable: true,
                enumerable: false,
                get: () => publicPropertiesMap[key](instance),
                // intercepted by the proxy so no need for implementation,
                // but needed to prevent set errors
                set: NOOP
            });
        });
        return target;
    }
    // dev only
    function exposePropsOnRenderContext(instance) {
        const { ctx, propsOptions: [propsOptions] } = instance;
        if (propsOptions) {
            Object.keys(propsOptions).forEach(key => {
                Object.defineProperty(ctx, key, {
                    enumerable: true,
                    configurable: true,
                    get: () => instance.props[key],
                    set: NOOP
                });
            });
        }
    }
    // dev only
    function exposeSetupStateOnRenderContext(instance) {
        const { ctx, setupState } = instance;
        Object.keys(toRaw(setupState)).forEach(key => {
            if (!setupState.__isScriptSetup) {
                if (isReservedPrefix(key[0])) {
                    warn(`setup() return property ${JSON.stringify(key)} should not start with "$" or "_" ` +
                        `which are reserved prefixes for Vue internals.`);
                    return;
                }
                Object.defineProperty(ctx, key, {
                    enumerable: true,
                    configurable: true,
                    get: () => setupState[key],
                    set: NOOP
                });
            }
        });
    }
  
    function createDuplicateChecker() {
        const cache = Object.create(null);
        return (type, key) => {
            if (cache[key]) {
                warn(`${type} property "${key}" is already defined in ${cache[key]}.`);
            }
            else {
                cache[key] = type;
            }
        };
    }
    let shouldCacheAccess = true;
    function applyOptions(instance) {
        const options = resolveMergedOptions(instance);
        const publicThis = instance.proxy;
        const ctx = instance.ctx;
        // do not cache property access on public proxy during state initialization
        shouldCacheAccess = false;
        // call beforeCreate first before accessing other options since
        // the hook may mutate resolved options (#2791)
        if (options.beforeCreate) {
            callHook$1(options.beforeCreate, instance, "bc" /* LifecycleHooks.BEFORE_CREATE */);
        }
        const { 
        // state
        data: dataOptions, computed: computedOptions, methods, watch: watchOptions, provide: provideOptions, inject: injectOptions, 
        // lifecycle
        created, beforeMount, mounted, beforeUpdate, updated, activated, deactivated, beforeDestroy, beforeUnmount, destroyed, unmounted, render, renderTracked, renderTriggered, errorCaptured, serverPrefetch, 
        // public API
        expose, inheritAttrs, 
        // assets
        components, directives, filters } = options;
        const checkDuplicateProperties = createDuplicateChecker() ;
        {
            const [propsOptions] = instance.propsOptions;
            if (propsOptions) {
                for (const key in propsOptions) {
                    checkDuplicateProperties("Props" /* OptionTypes.PROPS */, key);
                }
            }
        }
        // options initialization order (to be consistent with Vue 2):
        // - props (already done outside of this function)
        // - inject
        // - methods
        // - data (deferred since it relies on `this` access)
        // - computed
        // - watch (deferred since it relies on `this` access)
        if (injectOptions) {
            resolveInjections(injectOptions, ctx, checkDuplicateProperties, instance.appContext.config.unwrapInjectedRef);
        }
        if (methods) {
            for (const key in methods) {
                const methodHandler = methods[key];
                if (isFunction(methodHandler)) {
                    // In dev mode, we use the `createRenderContext` function to define
                    // methods to the proxy target, and those are read-only but
                    // reconfigurable, so it needs to be redefined here
                    {
                        Object.defineProperty(ctx, key, {
                            value: methodHandler.bind(publicThis),
                            configurable: true,
                            enumerable: true,
                            writable: true
                        });
                    }
                    {
                        checkDuplicateProperties("Methods" /* OptionTypes.METHODS */, key);
                    }
                }
                else {
                    warn(`Method "${key}" has type "${typeof methodHandler}" in the component definition. ` +
                        `Did you reference the function correctly?`);
                }
            }
        }
        if (dataOptions) {
            if (!isFunction(dataOptions)) {
                warn(`The data option must be a function. ` +
                    `Plain object usage is no longer supported.`);
            }
            const data = dataOptions.call(publicThis, publicThis);
            if (isPromise(data)) {
                warn(`data() returned a Promise - note data() cannot be async; If you ` +
                    `intend to perform data fetching before component renders, use ` +
                    `async setup() + <Suspense>.`);
            }
            if (!isObject(data)) {
                warn(`data() should return an object.`);
            }
            else {
                instance.data = reactive(data);
                {
                    for (const key in data) {
                        checkDuplicateProperties("Data" /* OptionTypes.DATA */, key);
                        // expose data on ctx during dev
                        if (!isReservedPrefix(key[0])) {
                            Object.defineProperty(ctx, key, {
                                configurable: true,
                                enumerable: true,
                                get: () => data[key],
                                set: NOOP
                            });
                        }
                    }
                }
            }
        }
        // state initialization complete at this point - start caching access
        shouldCacheAccess = true;
        if (computedOptions) {
            for (const key in computedOptions) {
                const opt = computedOptions[key];
                const get = isFunction(opt)
                    ? opt.bind(publicThis, publicThis)
                    : isFunction(opt.get)
                        ? opt.get.bind(publicThis, publicThis)
                        : NOOP;
                if (get === NOOP) {
                    warn(`Computed property "${key}" has no getter.`);
                }
                const set = !isFunction(opt) && isFunction(opt.set)
                    ? opt.set.bind(publicThis)
                    : () => {
                            warn(`Write operation failed: computed property "${key}" is readonly.`);
                        }
                        ;
                const c = computed({
                    get,
                    set
                });
                Object.defineProperty(ctx, key, {
                    enumerable: true,
                    configurable: true,
                    get: () => c.value,
                    set: v => (c.value = v)
                });
                {
                    checkDuplicateProperties("Computed" /* OptionTypes.COMPUTED */, key);
                }
            }
        }
        if (watchOptions) {
            for (const key in watchOptions) {
                createWatcher(watchOptions[key], ctx, publicThis, key);
            }
        }
        if (provideOptions) {
            const provides = isFunction(provideOptions)
                ? provideOptions.call(publicThis)
                : provideOptions;
            Reflect.ownKeys(provides).forEach(key => {
                provide(key, provides[key]);
            });
        }
        if (created) {
            callHook$1(created, instance, "c" /* LifecycleHooks.CREATED */);
        }
        function registerLifecycleHook(register, hook) {
            if (isArray(hook)) {
                hook.forEach(_hook => register(_hook.bind(publicThis)));
            }
            else if (hook) {
                register(hook.bind(publicThis));
            }
        }
        registerLifecycleHook(onBeforeMount, beforeMount);
        registerLifecycleHook(onMounted, mounted);
        registerLifecycleHook(onBeforeUpdate, beforeUpdate);
        registerLifecycleHook(onUpdated, updated);
        registerLifecycleHook(onActivated, activated);
        registerLifecycleHook(onDeactivated, deactivated);
        registerLifecycleHook(onErrorCaptured, errorCaptured);
        registerLifecycleHook(onRenderTracked, renderTracked);
        registerLifecycleHook(onRenderTriggered, renderTriggered);
        registerLifecycleHook(onBeforeUnmount, beforeUnmount);
        registerLifecycleHook(onUnmounted, unmounted);
        registerLifecycleHook(onServerPrefetch, serverPrefetch);
        if (isArray(expose)) {
            if (expose.length) {
                const exposed = instance.exposed || (instance.exposed = {});
                expose.forEach(key => {
                    Object.defineProperty(exposed, key, {
                        get: () => publicThis[key],
                        set: val => (publicThis[key] = val)
                    });
                });
            }
            else if (!instance.exposed) {
                instance.exposed = {};
            }
        }
        // options that are handled when creating the instance but also need to be
        // applied from mixins
        if (render && instance.render === NOOP) {
            instance.render = render;
        }
        if (inheritAttrs != null) {
            instance.inheritAttrs = inheritAttrs;
        }
        // asset options.
        if (components)
            instance.components = components;
        if (directives)
            instance.directives = directives;
    }
    function resolveInjections(injectOptions, ctx, checkDuplicateProperties = NOOP, unwrapRef = false) {
        if (isArray(injectOptions)) {
            injectOptions = normalizeInject(injectOptions);
        }
        for (const key in injectOptions) {
            const opt = injectOptions[key];
            let injected;
            if (isObject(opt)) {
                if ('default' in opt) {
                    injected = inject(opt.from || key, opt.default, true /* treat default function as factory */);
                }
                else {
                    injected = inject(opt.from || key);
                }
            }
            else {
                injected = inject(opt);
            }
            if (isRef(injected)) {
                // TODO remove the check in 3.3
                if (unwrapRef) {
                    Object.defineProperty(ctx, key, {
                        enumerable: true,
                        configurable: true,
                        get: () => injected.value,
                        set: v => (injected.value = v)
                    });
                }
                else {
                    {
                        warn(`injected property "${key}" is a ref and will be auto-unwrapped ` +
                            `and no longer needs \`.value\` in the next minor release. ` +
                            `To opt-in to the new behavior now, ` +
                            `set \`app.config.unwrapInjectedRef = true\` (this config is ` +
                            `temporary and will not be needed in the future.)`);
                    }
                    ctx[key] = injected;
                }
            }
            else {
                ctx[key] = injected;
            }
            {
                checkDuplicateProperties("Inject" /* OptionTypes.INJECT */, key);
            }
        }
    }
    function callHook$1(hook, instance, type) {
        callWithAsyncErrorHandling(isArray(hook)
            ? hook.map(h => h.bind(instance.proxy))
            : hook.bind(instance.proxy), instance, type);
    }
    function createWatcher(raw, ctx, publicThis, key) {
        const getter = key.includes('.')
            ? createPathGetter(publicThis, key)
            : () => publicThis[key];
        if (isString(raw)) {
            const handler = ctx[raw];
            if (isFunction(handler)) {
                watch(getter, handler);
            }
            else {
                warn(`Invalid watch handler specified by key "${raw}"`, handler);
            }
        }
        else if (isFunction(raw)) {
            watch(getter, raw.bind(publicThis));
        }
        else if (isObject(raw)) {
            if (isArray(raw)) {
                raw.forEach(r => createWatcher(r, ctx, publicThis, key));
            }
            else {
                const handler = isFunction(raw.handler)
                    ? raw.handler.bind(publicThis)
                    : ctx[raw.handler];
                if (isFunction(handler)) {
                    watch(getter, handler, raw);
                }
                else {
                    warn(`Invalid watch handler specified by key "${raw.handler}"`, handler);
                }
            }
        }
        else {
            warn(`Invalid watch option: "${key}"`, raw);
        }
    }
    /**
     * Resolve merged options and cache it on the component.
     * This is done only once per-component since the merging does not involve
     * instances.
     */
    function resolveMergedOptions(instance) {
        const base = instance.type;
        const { mixins, extends: extendsOptions } = base;
        const { mixins: globalMixins, optionsCache: cache, config: { optionMergeStrategies } } = instance.appContext;
        const cached = cache.get(base);
        let resolved;
        if (cached) {
            resolved = cached;
        }
        else if (!globalMixins.length && !mixins && !extendsOptions) {
            {
                resolved = base;
            }
        }
        else {
            resolved = {};
            if (globalMixins.length) {
                globalMixins.forEach(m => mergeOptions(resolved, m, optionMergeStrategies, true));
            }
            mergeOptions(resolved, base, optionMergeStrategies);
        }
        if (isObject(base)) {
            cache.set(base, resolved);
        }
        return resolved;
    }
    function mergeOptions(to, from, strats, asMixin = false) {
        const { mixins, extends: extendsOptions } = from;
        if (extendsOptions) {
            mergeOptions(to, extendsOptions, strats, true);
        }
        if (mixins) {
            mixins.forEach((m) => mergeOptions(to, m, strats, true));
        }
        for (const key in from) {
            if (asMixin && key === 'expose') {
                warn(`"expose" option is ignored when declared in mixins or extends. ` +
                        `It should only be declared in the base component itself.`);
            }
            else {
                const strat = internalOptionMergeStrats[key] || (strats && strats[key]);
                to[key] = strat ? strat(to[key], from[key]) : from[key];
            }
        }
        return to;
    }
    const internalOptionMergeStrats = {
        data: mergeDataFn,
        props: mergeObjectOptions,
        emits: mergeObjectOptions,
        // objects
        methods: mergeObjectOptions,
        computed: mergeObjectOptions,
        // lifecycle
        beforeCreate: mergeAsArray$1,
        created: mergeAsArray$1,
        beforeMount: mergeAsArray$1,
        mounted: mergeAsArray$1,
        beforeUpdate: mergeAsArray$1,
        updated: mergeAsArray$1,
        beforeDestroy: mergeAsArray$1,
        beforeUnmount: mergeAsArray$1,
        destroyed: mergeAsArray$1,
        unmounted: mergeAsArray$1,
        activated: mergeAsArray$1,
        deactivated: mergeAsArray$1,
        errorCaptured: mergeAsArray$1,
        serverPrefetch: mergeAsArray$1,
        // assets
        components: mergeObjectOptions,
        directives: mergeObjectOptions,
        // watch
        watch: mergeWatchOptions,
        // provide / inject
        provide: mergeDataFn,
        inject: mergeInject
    };
    function mergeDataFn(to, from) {
        if (!from) {
            return to;
        }
        if (!to) {
            return from;
        }
        return function mergedDataFn() {
            return (extend)(isFunction(to) ? to.call(this, this) : to, isFunction(from) ? from.call(this, this) : from);
        };
    }
    function mergeInject(to, from) {
        return mergeObjectOptions(normalizeInject(to), normalizeInject(from));
    }
    function normalizeInject(raw) {
        if (isArray(raw)) {
            const res = {};
            for (let i = 0; i < raw.length; i++) {
                res[raw[i]] = raw[i];
            }
            return res;
        }
        return raw;
    }
    function mergeAsArray$1(to, from) {
        return to ? [...new Set([].concat(to, from))] : from;
    }
    function mergeObjectOptions(to, from) {
        return to ? extend(extend(Object.create(null), to), from) : from;
    }
    function mergeWatchOptions(to, from) {
        if (!to)
            return from;
        if (!from)
            return to;
        const merged = extend(Object.create(null), to);
        for (const key in from) {
            merged[key] = mergeAsArray$1(to[key], from[key]);
        }
        return merged;
    }
  
    function initProps(instance, rawProps, isStateful, // result of bitwise flag comparison
    isSSR = false) {
        const props = {};
        const attrs = {};
        def(attrs, InternalObjectKey, 1);
        instance.propsDefaults = Object.create(null);
        setFullProps(instance, rawProps, props, attrs);
        // ensure all declared prop keys are present
        for (const key in instance.propsOptions[0]) {
            if (!(key in props)) {
                props[key] = undefined;
            }
        }
        // validation
        {
            validateProps(rawProps || {}, props, instance);
        }
        if (isStateful) {
            // stateful
            instance.props = isSSR ? props : shallowReactive(props);
        }
        else {
            if (!instance.type.props) {
                // functional w/ optional props, props === attrs
                instance.props = attrs;
            }
            else {
                // functional w/ declared props
                instance.props = props;
            }
        }
        instance.attrs = attrs;
    }
    function isInHmrContext(instance) {
        while (instance) {
            if (instance.type.__hmrId)
                return true;
            instance = instance.parent;
        }
    }
    function updateProps(instance, rawProps, rawPrevProps, optimized) {
        const { props, attrs, vnode: { patchFlag } } = instance;
        const rawCurrentProps = toRaw(props);
        const [options] = instance.propsOptions;
        let hasAttrsChanged = false;
        if (
        // always force full diff in dev
        // - #1942 if hmr is enabled with sfc component
        // - vite#872 non-sfc component used by sfc component
        !(isInHmrContext(instance)) &&
            (optimized || patchFlag > 0) &&
            !(patchFlag & 16 /* PatchFlags.FULL_PROPS */)) {
            if (patchFlag & 8 /* PatchFlags.PROPS */) {
                // Compiler-generated props & no keys change, just set the updated
                // the props.
                const propsToUpdate = instance.vnode.dynamicProps;
                for (let i = 0; i < propsToUpdate.length; i++) {
                    let key = propsToUpdate[i];
                    // skip if the prop key is a declared emit event listener
                    if (isEmitListener(instance.emitsOptions, key)) {
                        continue;
                    }
                    // PROPS flag guarantees rawProps to be non-null
                    const value = rawProps[key];
                    if (options) {
                        // attr / props separation was done on init and will be consistent
                        // in this code path, so just check if attrs have it.
                        if (hasOwn(attrs, key)) {
                            if (value !== attrs[key]) {
                                attrs[key] = value;
                                hasAttrsChanged = true;
                            }
                        }
                        else {
                            const camelizedKey = camelize(key);
                            props[camelizedKey] = resolvePropValue(options, rawCurrentProps, camelizedKey, value, instance, false /* isAbsent */);
                        }
                    }
                    else {
                        if (value !== attrs[key]) {
                            attrs[key] = value;
                            hasAttrsChanged = true;
                        }
                    }
                }
            }
        }
        else {
            // full props update.
            if (setFullProps(instance, rawProps, props, attrs)) {
                hasAttrsChanged = true;
            }
            // in case of dynamic props, check if we need to delete keys from
            // the props object
            let kebabKey;
            for (const key in rawCurrentProps) {
                if (!rawProps ||
                    // for camelCase
                    (!hasOwn(rawProps, key) &&
                        // it's possible the original props was passed in as kebab-case
                        // and converted to camelCase (#955)
                        ((kebabKey = hyphenate(key)) === key || !hasOwn(rawProps, kebabKey)))) {
                    if (options) {
                        if (rawPrevProps &&
                            // for camelCase
                            (rawPrevProps[key] !== undefined ||
                                // for kebab-case
                                rawPrevProps[kebabKey] !== undefined)) {
                            props[key] = resolvePropValue(options, rawCurrentProps, key, undefined, instance, true /* isAbsent */);
                        }
                    }
                    else {
                        delete props[key];
                    }
                }
            }
            // in the case of functional component w/o props declaration, props and
            // attrs point to the same object so it should already have been updated.
            if (attrs !== rawCurrentProps) {
                for (const key in attrs) {
                    if (!rawProps ||
                        (!hasOwn(rawProps, key) &&
                            (!false ))) {
                        delete attrs[key];
                        hasAttrsChanged = true;
                    }
                }
            }
        }
        // trigger updates for $attrs in case it's used in component slots
        if (hasAttrsChanged) {
            trigger(instance, "set" /* TriggerOpTypes.SET */, '$attrs');
        }
        {
            validateProps(rawProps || {}, props, instance);
        }
    }
    function setFullProps(instance, rawProps, props, attrs) {
        const [options, needCastKeys] = instance.propsOptions;
        let hasAttrsChanged = false;
        let rawCastValues;
        if (rawProps) {
            for (let key in rawProps) {
                // key, ref are reserved and never passed down
                if (isReservedProp(key)) {
                    continue;
                }
                const value = rawProps[key];
                // prop option names are camelized during normalization, so to support
                // kebab -> camel conversion here we need to camelize the key.
                let camelKey;
                if (options && hasOwn(options, (camelKey = camelize(key)))) {
                    if (!needCastKeys || !needCastKeys.includes(camelKey)) {
                        props[camelKey] = value;
                    }
                    else {
                        (rawCastValues || (rawCastValues = {}))[camelKey] = value;
                    }
                }
                else if (!isEmitListener(instance.emitsOptions, key)) {
                    if (!(key in attrs) || value !== attrs[key]) {
                        attrs[key] = value;
                        hasAttrsChanged = true;
                    }
                }
            }
        }
        if (needCastKeys) {
            const rawCurrentProps = toRaw(props);
            const castValues = rawCastValues || EMPTY_OBJ;
            for (let i = 0; i < needCastKeys.length; i++) {
                const key = needCastKeys[i];
                props[key] = resolvePropValue(options, rawCurrentProps, key, castValues[key], instance, !hasOwn(castValues, key));
            }
        }
        return hasAttrsChanged;
    }
    function resolvePropValue(options, props, key, value, instance, isAbsent) {
        const opt = options[key];
        if (opt != null) {
            const hasDefault = hasOwn(opt, 'default');
            // default values
            if (hasDefault && value === undefined) {
                const defaultValue = opt.default;
                if (opt.type !== Function && isFunction(defaultValue)) {
                    const { propsDefaults } = instance;
                    if (key in propsDefaults) {
                        value = propsDefaults[key];
                    }
                    else {
                        setCurrentInstance(instance);
                        value = propsDefaults[key] = defaultValue.call(null, props);
                        unsetCurrentInstance();
                    }
                }
                else {
                    value = defaultValue;
                }
            }
            // boolean casting
            if (opt[0 /* BooleanFlags.shouldCast */]) {
                if (isAbsent && !hasDefault) {
                    value = false;
                }
                else if (opt[1 /* BooleanFlags.shouldCastTrue */] &&
                    (value === '' || value === hyphenate(key))) {
                    value = true;
                }
            }
        }
        return value;
    }
    function normalizePropsOptions(comp, appContext, asMixin = false) {
        const cache = appContext.propsCache;
        const cached = cache.get(comp);
        if (cached) {
            return cached;
        }
        const raw = comp.props;
        const normalized = {};
        const needCastKeys = [];
        // apply mixin/extends props
        let hasExtends = false;
        if (!isFunction(comp)) {
            const extendProps = (raw) => {
                hasExtends = true;
                const [props, keys] = normalizePropsOptions(raw, appContext, true);
                extend(normalized, props);
                if (keys)
                    needCastKeys.push(...keys);
            };
            if (!asMixin && appContext.mixins.length) {
                appContext.mixins.forEach(extendProps);
            }
            if (comp.extends) {
                extendProps(comp.extends);
            }
            if (comp.mixins) {
                comp.mixins.forEach(extendProps);
            }
        }
        if (!raw && !hasExtends) {
            if (isObject(comp)) {
                cache.set(comp, EMPTY_ARR);
            }
            return EMPTY_ARR;
        }
        if (isArray(raw)) {
            for (let i = 0; i < raw.length; i++) {
                if (!isString(raw[i])) {
                    warn(`props must be strings when using array syntax.`, raw[i]);
                }
                const normalizedKey = camelize(raw[i]);
                if (validatePropName(normalizedKey)) {
                    normalized[normalizedKey] = EMPTY_OBJ;
                }
            }
        }
        else if (raw) {
            if (!isObject(raw)) {
                warn(`invalid props options`, raw);
            }
            for (const key in raw) {
                const normalizedKey = camelize(key);
                if (validatePropName(normalizedKey)) {
                    const opt = raw[key];
                    const prop = (normalized[normalizedKey] =
                        isArray(opt) || isFunction(opt) ? { type: opt } : Object.assign({}, opt));
                    if (prop) {
                        const booleanIndex = getTypeIndex(Boolean, prop.type);
                        const stringIndex = getTypeIndex(String, prop.type);
                        prop[0 /* BooleanFlags.shouldCast */] = booleanIndex > -1;
                        prop[1 /* BooleanFlags.shouldCastTrue */] =
                            stringIndex < 0 || booleanIndex < stringIndex;
                        // if the prop needs boolean casting or default value
                        if (booleanIndex > -1 || hasOwn(prop, 'default')) {
                            needCastKeys.push(normalizedKey);
                        }
                    }
                }
            }
        }
        const res = [normalized, needCastKeys];
        if (isObject(comp)) {
            cache.set(comp, res);
        }
        return res;
    }
    function validatePropName(key) {
        if (key[0] !== '$') {
            return true;
        }
        else {
            warn(`Invalid prop name: "${key}" is a reserved property.`);
        }
        return false;
    }
    // use function string name to check type constructors
    // so that it works across vms / iframes.
    function getType(ctor) {
        const match = ctor && ctor.toString().match(/^\s*(function|class) (\w+)/);
        return match ? match[2] : ctor === null ? 'null' : '';
    }
    function isSameType(a, b) {
        return getType(a) === getType(b);
    }
    function getTypeIndex(type, expectedTypes) {
        if (isArray(expectedTypes)) {
            return expectedTypes.findIndex(t => isSameType(t, type));
        }
        else if (isFunction(expectedTypes)) {
            return isSameType(expectedTypes, type) ? 0 : -1;
        }
        return -1;
    }
    /**
     * dev only
     */
    function validateProps(rawProps, props, instance) {
        const resolvedValues = toRaw(props);
        const options = instance.propsOptions[0];
        for (const key in options) {
            let opt = options[key];
            if (opt == null)
                continue;
            validateProp(key, resolvedValues[key], opt, !hasOwn(rawProps, key) && !hasOwn(rawProps, hyphenate(key)));
        }
    }
    /**
     * dev only
     */
    function validateProp(name, value, prop, isAbsent) {
        const { type, required, validator } = prop;
        // required!
        if (required && isAbsent) {
            warn('Missing required prop: "' + name + '"');
            return;
        }
        // missing but optional
        if (value == null && !prop.required) {
            return;
        }
        // type check
        if (type != null && type !== true) {
            let isValid = false;
            const types = isArray(type) ? type : [type];
            const expectedTypes = [];
            // value is valid as long as one of the specified types match
            for (let i = 0; i < types.length && !isValid; i++) {
                const { valid, expectedType } = assertType(value, types[i]);
                expectedTypes.push(expectedType || '');
                isValid = valid;
            }
            if (!isValid) {
                warn(getInvalidTypeMessage(name, value, expectedTypes));
                return;
            }
        }
        // custom validator
        if (validator && !validator(value)) {
            warn('Invalid prop: custom validator check failed for prop "' + name + '".');
        }
    }
    const isSimpleType = /*#__PURE__*/ makeMap('String,Number,Boolean,Function,Symbol,BigInt');
    /**
     * dev only
     */
    function assertType(value, type) {
        let valid;
        const expectedType = getType(type);
        if (isSimpleType(expectedType)) {
            const t = typeof value;
            valid = t === expectedType.toLowerCase();
            // for primitive wrapper objects
            if (!valid && t === 'object') {
                valid = value instanceof type;
            }
        }
        else if (expectedType === 'Object') {
            valid = isObject(value);
        }
        else if (expectedType === 'Array') {
            valid = isArray(value);
        }
        else if (expectedType === 'null') {
            valid = value === null;
        }
        else {
            valid = value instanceof type;
        }
        return {
            valid,
            expectedType
        };
    }
    /**
     * dev only
     */
    function getInvalidTypeMessage(name, value, expectedTypes) {
        let message = `Invalid prop: type check failed for prop "${name}".` +
            ` Expected ${expectedTypes.map(capitalize).join(' | ')}`;
        const expectedType = expectedTypes[0];
        const receivedType = toRawType(value);
        const expectedValue = styleValue(value, expectedType);
        const receivedValue = styleValue(value, receivedType);
        // check if we need to specify expected value
        if (expectedTypes.length === 1 &&
            isExplicable(expectedType) &&
            !isBoolean(expectedType, receivedType)) {
            message += ` with value ${expectedValue}`;
        }
        message += `, got ${receivedType} `;
        // check if we need to specify received value
        if (isExplicable(receivedType)) {
            message += `with value ${receivedValue}.`;
        }
        return message;
    }
    /**
     * dev only
     */
    function styleValue(value, type) {
        if (type === 'String') {
            return `"${value}"`;
        }
        else if (type === 'Number') {
            return `${Number(value)}`;
        }
        else {
            return `${value}`;
        }
    }
    /**
     * dev only
     */
    function isExplicable(type) {
        const explicitTypes = ['string', 'number', 'boolean'];
        return explicitTypes.some(elem => type.toLowerCase() === elem);
    }
    /**
     * dev only
     */
    function isBoolean(...args) {
        return args.some(elem => elem.toLowerCase() === 'boolean');
    }
  
    const isInternalKey = (key) => key[0] === '_' || key === '$stable';
    const normalizeSlotValue = (value) => isArray(value)
        ? value.map(normalizeVNode)
        : [normalizeVNode(value)];
    const normalizeSlot = (key, rawSlot, ctx) => {
        if (rawSlot._n) {
            // already normalized - #5353
            return rawSlot;
        }
        const normalized = withCtx((...args) => {
            if (true && currentInstance) {
                warn(`Slot "${key}" invoked outside of the render function: ` +
                    `this will not track dependencies used in the slot. ` +
                    `Invoke the slot function inside the render function instead.`);
            }
            return normalizeSlotValue(rawSlot(...args));
        }, ctx);
        normalized._c = false;
        return normalized;
    };
    const normalizeObjectSlots = (rawSlots, slots, instance) => {
        const ctx = rawSlots._ctx;
        for (const key in rawSlots) {
            if (isInternalKey(key))
                continue;
            const value = rawSlots[key];
            if (isFunction(value)) {
                slots[key] = normalizeSlot(key, value, ctx);
            }
            else if (value != null) {
                {
                    warn(`Non-function value encountered for slot "${key}". ` +
                        `Prefer function slots for better performance.`);
                }
                const normalized = normalizeSlotValue(value);
                slots[key] = () => normalized;
            }
        }
    };
    const normalizeVNodeSlots = (instance, children) => {
        if (!isKeepAlive(instance.vnode) &&
            !(false )) {
            warn(`Non-function value encountered for default slot. ` +
                `Prefer function slots for better performance.`);
        }
        const normalized = normalizeSlotValue(children);
        instance.slots.default = () => normalized;
    };
    const initSlots = (instance, children) => {
        if (instance.vnode.shapeFlag & 32 /* ShapeFlags.SLOTS_CHILDREN */) {
            const type = children._;
            if (type) {
                // users can get the shallow readonly version of the slots object through `this.$slots`,
                // we should avoid the proxy object polluting the slots of the internal instance
                instance.slots = toRaw(children);
                // make compiler marker non-enumerable
                def(children, '_', type);
            }
            else {
                normalizeObjectSlots(children, (instance.slots = {}));
            }
        }
        else {
            instance.slots = {};
            if (children) {
                normalizeVNodeSlots(instance, children);
            }
        }
        def(instance.slots, InternalObjectKey, 1);
    };
    const updateSlots = (instance, children, optimized) => {
        const { vnode, slots } = instance;
        let needDeletionCheck = true;
        let deletionComparisonTarget = EMPTY_OBJ;
        if (vnode.shapeFlag & 32 /* ShapeFlags.SLOTS_CHILDREN */) {
            const type = children._;
            if (type) {
                // compiled slots.
                if (isHmrUpdating) {
                    // Parent was HMR updated so slot content may have changed.
                    // force update slots and mark instance for hmr as well
                    extend(slots, children);
                }
                else if (optimized && type === 1 /* SlotFlags.STABLE */) {
                    // compiled AND stable.
                    // no need to update, and skip stale slots removal.
                    needDeletionCheck = false;
                }
                else {
                    // compiled but dynamic (v-if/v-for on slots) - update slots, but skip
                    // normalization.
                    extend(slots, children);
                    // #2893
                    // when rendering the optimized slots by manually written render function,
                    // we need to delete the `slots._` flag if necessary to make subsequent updates reliable,
                    // i.e. let the `renderSlot` create the bailed Fragment
                    if (!optimized && type === 1 /* SlotFlags.STABLE */) {
                        delete slots._;
                    }
                }
            }
            else {
                needDeletionCheck = !children.$stable;
                normalizeObjectSlots(children, slots);
            }
            deletionComparisonTarget = children;
        }
        else if (children) {
            // non slot object children (direct value) passed to a component
            normalizeVNodeSlots(instance, children);
            deletionComparisonTarget = { default: 1 };
        }
        // delete stale slots
        if (needDeletionCheck) {
            for (const key in slots) {
                if (!isInternalKey(key) && !(key in deletionComparisonTarget)) {
                    delete slots[key];
                }
            }
        }
    };
  
    function createAppContext() {
        return {
            app: null,
            config: {
                isNativeTag: NO,
                performance: false,
                globalProperties: {},
                optionMergeStrategies: {},
                errorHandler: undefined,
                warnHandler: undefined,
                compilerOptions: {}
            },
            mixins: [],
            components: {},
            directives: {},
            provides: Object.create(null),
            optionsCache: new WeakMap(),
            propsCache: new WeakMap(),
            emitsCache: new WeakMap()
        };
    }
    let uid$1 = 0;
    function createAppAPI(render, hydrate) {
        return function createApp(rootComponent, rootProps = null) {
            if (!isFunction(rootComponent)) {
                rootComponent = Object.assign({}, rootComponent);
            }
            if (rootProps != null && !isObject(rootProps)) {
                warn(`root props passed to app.mount() must be an object.`);
                rootProps = null;
            }
            const context = createAppContext();
            const installedPlugins = new Set();
            let isMounted = false;
            const app = (context.app = {
                _uid: uid$1++,
                _component: rootComponent,
                _props: rootProps,
                _container: null,
                _context: context,
                _instance: null,
                version,
                get config() {
                    return context.config;
                },
                set config(v) {
                    {
                        warn(`app.config cannot be replaced. Modify individual options instead.`);
                    }
                },
                use(plugin, ...options) {
                    if (installedPlugins.has(plugin)) {
                        warn(`Plugin has already been applied to target app.`);
                    }
                    else if (plugin && isFunction(plugin.install)) {
                        installedPlugins.add(plugin);
                        plugin.install(app, ...options);
                    }
                    else if (isFunction(plugin)) {
                        installedPlugins.add(plugin);
                        plugin(app, ...options);
                    }
                    else {
                        warn(`A plugin must either be a function or an object with an "install" ` +
                            `function.`);
                    }
                    return app;
                },
                mixin(mixin) {
                    {
                        if (!context.mixins.includes(mixin)) {
                            context.mixins.push(mixin);
                        }
                        else {
                            warn('Mixin has already been applied to target app' +
                                (mixin.name ? `: ${mixin.name}` : ''));
                        }
                    }
                    return app;
                },
                component(name, component) {
                    {
                        validateComponentName(name, context.config);
                    }
                    if (!component) {
                        return context.components[name];
                    }
                    if (context.components[name]) {
                        warn(`Component "${name}" has already been registered in target app.`);
                    }
                    context.components[name] = component;
                    return app;
                },
                directive(name, directive) {
                    {
                        validateDirectiveName(name);
                    }
                    if (!directive) {
                        return context.directives[name];
                    }
                    if (context.directives[name]) {
                        warn(`Directive "${name}" has already been registered in target app.`);
                    }
                    context.directives[name] = directive;
                    return app;
                },
                mount(rootContainer, isHydrate, isSVG) {
                    if (!isMounted) {
                        // #5571
                        if (rootContainer.__vue_app__) {
                            warn(`There is already an app instance mounted on the host container.\n` +
                                ` If you want to mount another app on the same host container,` +
                                ` you need to unmount the previous app by calling \`app.unmount()\` first.`);
                        }
                        const vnode = createVNode(rootComponent, rootProps);
                        // store app context on the root VNode.
                        // this will be set on the root instance on initial mount.
                        vnode.appContext = context;
                        // HMR root reload
                        {
                            context.reload = () => {
                                render(cloneVNode(vnode), rootContainer, isSVG);
                            };
                        }
                        if (isHydrate && hydrate) {
                            hydrate(vnode, rootContainer);
                        }
                        else {
                            render(vnode, rootContainer, isSVG);
                        }
                        isMounted = true;
                        app._container = rootContainer;
                        rootContainer.__vue_app__ = app;
                        {
                            app._instance = vnode.component;
                            devtoolsInitApp(app, version);
                        }
                        return getExposeProxy(vnode.component) || vnode.component.proxy;
                    }
                    else {
                        warn(`App has already been mounted.\n` +
                            `If you want to remount the same app, move your app creation logic ` +
                            `into a factory function and create fresh app instances for each ` +
                            `mount - e.g. \`const createMyApp = () => createApp(App)\``);
                    }
                },
                unmount() {
                    if (isMounted) {
                        render(null, app._container);
                        {
                            app._instance = null;
                            devtoolsUnmountApp(app);
                        }
                        delete app._container.__vue_app__;
                    }
                    else {
                        warn(`Cannot unmount an app that is not mounted.`);
                    }
                },
                provide(key, value) {
                    if (key in context.provides) {
                        warn(`App already provides property with key "${String(key)}". ` +
                            `It will be overwritten with the new value.`);
                    }
                    context.provides[key] = value;
                    return app;
                }
            });
            return app;
        };
    }
  
    /**
     * Function for handling a template ref
     */
    function setRef(rawRef, oldRawRef, parentSuspense, vnode, isUnmount = false) {
        if (isArray(rawRef)) {
            rawRef.forEach((r, i) => setRef(r, oldRawRef && (isArray(oldRawRef) ? oldRawRef[i] : oldRawRef), parentSuspense, vnode, isUnmount));
            return;
        }
        if (isAsyncWrapper(vnode) && !isUnmount) {
            // when mounting async components, nothing needs to be done,
            // because the template ref is forwarded to inner component
            return;
        }
        const refValue = vnode.shapeFlag & 4 /* ShapeFlags.STATEFUL_COMPONENT */
            ? getExposeProxy(vnode.component) || vnode.component.proxy
            : vnode.el;
        const value = isUnmount ? null : refValue;
        const { i: owner, r: ref } = rawRef;
        if (!owner) {
            warn(`Missing ref owner context. ref cannot be used on hoisted vnodes. ` +
                `A vnode with ref must be created inside the render function.`);
            return;
        }
        const oldRef = oldRawRef && oldRawRef.r;
        const refs = owner.refs === EMPTY_OBJ ? (owner.refs = {}) : owner.refs;
        const setupState = owner.setupState;
        // dynamic ref changed. unset old ref
        if (oldRef != null && oldRef !== ref) {
            if (isString(oldRef)) {
                refs[oldRef] = null;
                if (hasOwn(setupState, oldRef)) {
                    setupState[oldRef] = null;
                }
            }
            else if (isRef(oldRef)) {
                oldRef.value = null;
            }
        }
        if (isFunction(ref)) {
            callWithErrorHandling(ref, owner, 12 /* ErrorCodes.FUNCTION_REF */, [value, refs]);
        }
        else {
            const _isString = isString(ref);
            const _isRef = isRef(ref);
            if (_isString || _isRef) {
                const doSet = () => {
                    if (rawRef.f) {
                        const existing = _isString
                            ? hasOwn(setupState, ref)
                                ? setupState[ref]
                                : refs[ref]
                            : ref.value;
                        if (isUnmount) {
                            isArray(existing) && remove(existing, refValue);
                        }
                        else {
                            if (!isArray(existing)) {
                                if (_isString) {
                                    refs[ref] = [refValue];
                                    if (hasOwn(setupState, ref)) {
                                        setupState[ref] = refs[ref];
                                    }
                                }
                                else {
                                    ref.value = [refValue];
                                    if (rawRef.k)
                                        refs[rawRef.k] = ref.value;
                                }
                            }
                            else if (!existing.includes(refValue)) {
                                existing.push(refValue);
                            }
                        }
                    }
                    else if (_isString) {
                        refs[ref] = value;
                        if (hasOwn(setupState, ref)) {
                            setupState[ref] = value;
                        }
                    }
                    else if (_isRef) {
                        ref.value = value;
                        if (rawRef.k)
                            refs[rawRef.k] = value;
                    }
                    else {
                        warn('Invalid template ref type:', ref, `(${typeof ref})`);
                    }
                };
                if (value) {
                    doSet.id = -1;
                    queuePostRenderEffect(doSet, parentSuspense);
                }
                else {
                    doSet();
                }
            }
            else {
                warn('Invalid template ref type:', ref, `(${typeof ref})`);
            }
        }
    }
  
    let hasMismatch = false;
    const isSVGContainer = (container) => /svg/.test(container.namespaceURI) && container.tagName !== 'foreignObject';
    const isComment = (node) => node.nodeType === 8 /* DOMNodeTypes.COMMENT */;
    // Note: hydration is DOM-specific
    // But we have to place it in core due to tight coupling with core - splitting
    // it out creates a ton of unnecessary complexity.
    // Hydration also depends on some renderer internal logic which needs to be
    // passed in via arguments.
    function createHydrationFunctions(rendererInternals) {
        const { mt: mountComponent, p: patch, o: { patchProp, createText, nextSibling, parentNode, remove, insert, createComment } } = rendererInternals;
        const hydrate = (vnode, container) => {
            if (!container.hasChildNodes()) {
                warn(`Attempting to hydrate existing markup but container is empty. ` +
                        `Performing full mount instead.`);
                patch(null, vnode, container);
                flushPostFlushCbs();
                container._vnode = vnode;
                return;
            }
            hasMismatch = false;
            hydrateNode(container.firstChild, vnode, null, null, null);
            flushPostFlushCbs();
            container._vnode = vnode;
            if (hasMismatch && !false) {
                // this error should show up in production
                console.error(`Hydration completed but contains mismatches.`);
            }
        };
        const hydrateNode = (node, vnode, parentComponent, parentSuspense, slotScopeIds, optimized = false) => {
            const isFragmentStart = isComment(node) && node.data === '[';
            const onMismatch = () => handleMismatch(node, vnode, parentComponent, parentSuspense, slotScopeIds, isFragmentStart);
            const { type, ref, shapeFlag, patchFlag } = vnode;
            let domType = node.nodeType;
            vnode.el = node;
            if (patchFlag === -2 /* PatchFlags.BAIL */) {
                optimized = false;
                vnode.dynamicChildren = null;
            }
            let nextNode = null;
            switch (type) {
                case Text:
                    if (domType !== 3 /* DOMNodeTypes.TEXT */) {
                        // #5728 empty text node inside a slot can cause hydration failure
                        // because the server rendered HTML won't contain a text node
                        if (vnode.children === '') {
                            insert((vnode.el = createText('')), parentNode(node), node);
                            nextNode = node;
                        }
                        else {
                            nextNode = onMismatch();
                        }
                    }
                    else {
                        if (node.data !== vnode.children) {
                            hasMismatch = true;
                            warn(`Hydration text mismatch:` +
                                    `\n- Client: ${JSON.stringify(node.data)}` +
                                    `\n- Server: ${JSON.stringify(vnode.children)}`);
                            node.data = vnode.children;
                        }
                        nextNode = nextSibling(node);
                    }
                    break;
                case Comment:
                    if (domType !== 8 /* DOMNodeTypes.COMMENT */ || isFragmentStart) {
                        nextNode = onMismatch();
                    }
                    else {
                        nextNode = nextSibling(node);
                    }
                    break;
                case Static:
                    if (isFragmentStart) {
                        // entire template is static but SSRed as a fragment
                        node = nextSibling(node);
                        domType = node.nodeType;
                    }
                    if (domType === 1 /* DOMNodeTypes.ELEMENT */ || domType === 3 /* DOMNodeTypes.TEXT */) {
                        // determine anchor, adopt content
                        nextNode = node;
                        // if the static vnode has its content stripped during build,
                        // adopt it from the server-rendered HTML.
                        const needToAdoptContent = !vnode.children.length;
                        for (let i = 0; i < vnode.staticCount; i++) {
                            if (needToAdoptContent)
                                vnode.children +=
                                    nextNode.nodeType === 1 /* DOMNodeTypes.ELEMENT */
                                        ? nextNode.outerHTML
                                        : nextNode.data;
                            if (i === vnode.staticCount - 1) {
                                vnode.anchor = nextNode;
                            }
                            nextNode = nextSibling(nextNode);
                        }
                        return isFragmentStart ? nextSibling(nextNode) : nextNode;
                    }
                    else {
                        onMismatch();
                    }
                    break;
                case Fragment:
                    if (!isFragmentStart) {
                        nextNode = onMismatch();
                    }
                    else {
                        nextNode = hydrateFragment(node, vnode, parentComponent, parentSuspense, slotScopeIds, optimized);
                    }
                    break;
                default:
                    if (shapeFlag & 1 /* ShapeFlags.ELEMENT */) {
                        if (domType !== 1 /* DOMNodeTypes.ELEMENT */ ||
                            vnode.type.toLowerCase() !==
                                node.tagName.toLowerCase()) {
                            nextNode = onMismatch();
                        }
                        else {
                            nextNode = hydrateElement(node, vnode, parentComponent, parentSuspense, slotScopeIds, optimized);
                        }
                    }
                    else if (shapeFlag & 6 /* ShapeFlags.COMPONENT */) {
                        // when setting up the render effect, if the initial vnode already
                        // has .el set, the component will perform hydration instead of mount
                        // on its sub-tree.
                        vnode.slotScopeIds = slotScopeIds;
                        const container = parentNode(node);
                        mountComponent(vnode, container, null, parentComponent, parentSuspense, isSVGContainer(container), optimized);
                        // component may be async, so in the case of fragments we cannot rely
                        // on component's rendered output to determine the end of the fragment
                        // instead, we do a lookahead to find the end anchor node.
                        nextNode = isFragmentStart
                            ? locateClosingAsyncAnchor(node)
                            : nextSibling(node);
                        // #4293 teleport as component root
                        if (nextNode &&
                            isComment(nextNode) &&
                            nextNode.data === 'teleport end') {
                            nextNode = nextSibling(nextNode);
                        }
                        // #3787
                        // if component is async, it may get moved / unmounted before its
                        // inner component is loaded, so we need to give it a placeholder
                        // vnode that matches its adopted DOM.
                        if (isAsyncWrapper(vnode)) {
                            let subTree;
                            if (isFragmentStart) {
                                subTree = createVNode(Fragment);
                                subTree.anchor = nextNode
                                    ? nextNode.previousSibling
                                    : container.lastChild;
                            }
                            else {
                                subTree =
                                    node.nodeType === 3 ? createTextVNode('') : createVNode('div');
                            }
                            subTree.el = node;
                            vnode.component.subTree = subTree;
                        }
                    }
                    else if (shapeFlag & 64 /* ShapeFlags.TELEPORT */) {
                        if (domType !== 8 /* DOMNodeTypes.COMMENT */) {
                            nextNode = onMismatch();
                        }
                        else {
                            nextNode = vnode.type.hydrate(node, vnode, parentComponent, parentSuspense, slotScopeIds, optimized, rendererInternals, hydrateChildren);
                        }
                    }
                    else if (shapeFlag & 128 /* ShapeFlags.SUSPENSE */) {
                        nextNode = vnode.type.hydrate(node, vnode, parentComponent, parentSuspense, isSVGContainer(parentNode(node)), slotScopeIds, optimized, rendererInternals, hydrateNode);
                    }
                    else {
                        warn('Invalid HostVNode type:', type, `(${typeof type})`);
                    }
            }
            if (ref != null) {
                setRef(ref, null, parentSuspense, vnode);
            }
            return nextNode;
        };
        const hydrateElement = (el, vnode, parentComponent, parentSuspense, slotScopeIds, optimized) => {
            optimized = optimized || !!vnode.dynamicChildren;
            const { type, props, patchFlag, shapeFlag, dirs } = vnode;
            // #4006 for form elements with non-string v-model value bindings
            // e.g. <option :value="obj">, <input type="checkbox" :true-value="1">
            const forcePatchValue = (type === 'input' && dirs) || type === 'option';
            // skip props & children if this is hoisted static nodes
            // #5405 in dev, always hydrate children for HMR
            {
                if (dirs) {
                    invokeDirectiveHook(vnode, null, parentComponent, 'created');
                }
                // props
                if (props) {
                    if (forcePatchValue ||
                        !optimized ||
                        patchFlag & (16 /* PatchFlags.FULL_PROPS */ | 32 /* PatchFlags.HYDRATE_EVENTS */)) {
                        for (const key in props) {
                            if ((forcePatchValue && key.endsWith('value')) ||
                                (isOn(key) && !isReservedProp(key))) {
                                patchProp(el, key, null, props[key], false, undefined, parentComponent);
                            }
                        }
                    }
                    else if (props.onClick) {
                        // Fast path for click listeners (which is most often) to avoid
                        // iterating through props.
                        patchProp(el, 'onClick', null, props.onClick, false, undefined, parentComponent);
                    }
                }
                // vnode / directive hooks
                let vnodeHooks;
                if ((vnodeHooks = props && props.onVnodeBeforeMount)) {
                    invokeVNodeHook(vnodeHooks, parentComponent, vnode);
                }
                if (dirs) {
                    invokeDirectiveHook(vnode, null, parentComponent, 'beforeMount');
                }
                if ((vnodeHooks = props && props.onVnodeMounted) || dirs) {
                    queueEffectWithSuspense(() => {
                        vnodeHooks && invokeVNodeHook(vnodeHooks, parentComponent, vnode);
                        dirs && invokeDirectiveHook(vnode, null, parentComponent, 'mounted');
                    }, parentSuspense);
                }
                // children
                if (shapeFlag & 16 /* ShapeFlags.ARRAY_CHILDREN */ &&
                    // skip if element has innerHTML / textContent
                    !(props && (props.innerHTML || props.textContent))) {
                    let next = hydrateChildren(el.firstChild, vnode, el, parentComponent, parentSuspense, slotScopeIds, optimized);
                    let hasWarned = false;
                    while (next) {
                        hasMismatch = true;
                        if (!hasWarned) {
                            warn(`Hydration children mismatch in <${vnode.type}>: ` +
                                `server rendered element contains more child nodes than client vdom.`);
                            hasWarned = true;
                        }
                        // The SSRed DOM contains more nodes than it should. Remove them.
                        const cur = next;
                        next = next.nextSibling;
                        remove(cur);
                    }
                }
                else if (shapeFlag & 8 /* ShapeFlags.TEXT_CHILDREN */) {
                    if (el.textContent !== vnode.children) {
                        hasMismatch = true;
                        warn(`Hydration text content mismatch in <${vnode.type}>:\n` +
                                `- Client: ${el.textContent}\n` +
                                `- Server: ${vnode.children}`);
                        el.textContent = vnode.children;
                    }
                }
            }
            return el.nextSibling;
        };
        const hydrateChildren = (node, parentVNode, container, parentComponent, parentSuspense, slotScopeIds, optimized) => {
            optimized = optimized || !!parentVNode.dynamicChildren;
            const children = parentVNode.children;
            const l = children.length;
            let hasWarned = false;
            for (let i = 0; i < l; i++) {
                const vnode = optimized
                    ? children[i]
                    : (children[i] = normalizeVNode(children[i]));
                if (node) {
                    node = hydrateNode(node, vnode, parentComponent, parentSuspense, slotScopeIds, optimized);
                }
                else if (vnode.type === Text && !vnode.children) {
                    continue;
                }
                else {
                    hasMismatch = true;
                    if (!hasWarned) {
                        warn(`Hydration children mismatch in <${container.tagName.toLowerCase()}>: ` +
                            `server rendered element contains fewer child nodes than client vdom.`);
                        hasWarned = true;
                    }
                    // the SSRed DOM didn't contain enough nodes. Mount the missing ones.
                    patch(null, vnode, container, null, parentComponent, parentSuspense, isSVGContainer(container), slotScopeIds);
                }
            }
            return node;
        };
        const hydrateFragment = (node, vnode, parentComponent, parentSuspense, slotScopeIds, optimized) => {
            const { slotScopeIds: fragmentSlotScopeIds } = vnode;
            if (fragmentSlotScopeIds) {
                slotScopeIds = slotScopeIds
                    ? slotScopeIds.concat(fragmentSlotScopeIds)
                    : fragmentSlotScopeIds;
            }
            const container = parentNode(node);
            const next = hydrateChildren(nextSibling(node), vnode, container, parentComponent, parentSuspense, slotScopeIds, optimized);
            if (next && isComment(next) && next.data === ']') {
                return nextSibling((vnode.anchor = next));
            }
            else {
                // fragment didn't hydrate successfully, since we didn't get a end anchor
                // back. This should have led to node/children mismatch warnings.
                hasMismatch = true;
                // since the anchor is missing, we need to create one and insert it
                insert((vnode.anchor = createComment(`]`)), container, next);
                return next;
            }
        };
        const handleMismatch = (node, vnode, parentComponent, parentSuspense, slotScopeIds, isFragment) => {
            hasMismatch = true;
            warn(`Hydration node mismatch:\n- Client vnode:`, vnode.type, `\n- Server rendered DOM:`, node, node.nodeType === 3 /* DOMNodeTypes.TEXT */
                    ? `(text)`
                    : isComment(node) && node.data === '['
                        ? `(start of fragment)`
                        : ``);
            vnode.el = null;
            if (isFragment) {
                // remove excessive fragment nodes
                const end = locateClosingAsyncAnchor(node);
                while (true) {
                    const next = nextSibling(node);
                    if (next && next !== end) {
                        remove(next);
                    }
                    else {
                        break;
                    }
                }
            }
            const next = nextSibling(node);
            const container = parentNode(node);
            remove(node);
            patch(null, vnode, container, next, parentComponent, parentSuspense, isSVGContainer(container), slotScopeIds);
            return next;
        };
        const locateClosingAsyncAnchor = (node) => {
            let match = 0;
            while (node) {
                node = nextSibling(node);
                if (node && isComment(node)) {
                    if (node.data === '[')
                        match++;
                    if (node.data === ']') {
                        if (match === 0) {
                            return nextSibling(node);
                        }
                        else {
                            match--;
                        }
                    }
                }
            }
            return node;
        };
        return [hydrate, hydrateNode];
    }
  
    /* eslint-disable no-restricted-globals */
    let supported;
    let perf;
    function startMeasure(instance, type) {
        if (instance.appContext.config.performance && isSupported()) {
            perf.mark(`vue-${type}-${instance.uid}`);
        }
        {
            devtoolsPerfStart(instance, type, isSupported() ? perf.now() : Date.now());
        }
    }
    function endMeasure(instance, type) {
        if (instance.appContext.config.performance && isSupported()) {
            const startTag = `vue-${type}-${instance.uid}`;
            const endTag = startTag + `:end`;
            perf.mark(endTag);
            perf.measure(`<${formatComponentName(instance, instance.type)}> ${type}`, startTag, endTag);
            perf.clearMarks(startTag);
            perf.clearMarks(endTag);
        }
        {
            devtoolsPerfEnd(instance, type, isSupported() ? perf.now() : Date.now());
        }
    }
    function isSupported() {
        if (supported !== undefined) {
            return supported;
        }
        if (typeof window !== 'undefined' && window.performance) {
            supported = true;
            perf = window.performance;
        }
        else {
            supported = false;
        }
        return supported;
    }
  
    const queuePostRenderEffect = queueEffectWithSuspense
        ;
    /**
     * The createRenderer function accepts two generic arguments:
     * HostNode and HostElement, corresponding to Node and Element types in the
     * host environment. For example, for runtime-dom, HostNode would be the DOM
     * `Node` interface and HostElement would be the DOM `Element` interface.
     *
     * Custom renderers can pass in the platform specific types like this:
     *
     * ``` js
     * const { render, createApp } = createRenderer<Node, Element>({
     *   patchProp,
     *   ...nodeOps
     * })
     * ```
     */
    function createRenderer(options) {
        return baseCreateRenderer(options);
    }
    // Separate API for creating hydration-enabled renderer.
    // Hydration logic is only used when calling this function, making it
    // tree-shakable.
    function createHydrationRenderer(options) {
        return baseCreateRenderer(options, createHydrationFunctions);
    }
    // implementation
    function baseCreateRenderer(options, createHydrationFns) {
        const target = getGlobalThis();
        target.__VUE__ = true;
        {
            setDevtoolsHook(target.__VUE_DEVTOOLS_GLOBAL_HOOK__, target);
        }
        const { insert: hostInsert, remove: hostRemove, patchProp: hostPatchProp, createElement: hostCreateElement, createText: hostCreateText, createComment: hostCreateComment, setText: hostSetText, setElementText: hostSetElementText, parentNode: hostParentNode, nextSibling: hostNextSibling, setScopeId: hostSetScopeId = NOOP, insertStaticContent: hostInsertStaticContent } = options;
        // Note: functions inside this closure should use `const xxx = () => {}`
        // style in order to prevent being inlined by minifiers.
        const patch = (n1, n2, container, anchor = null, parentComponent = null, parentSuspense = null, isSVG = false, slotScopeIds = null, optimized = isHmrUpdating ? false : !!n2.dynamicChildren) => {
            if (n1 === n2) {
                return;
            }
            // patching & not same type, unmount old tree
            if (n1 && !isSameVNodeType(n1, n2)) {
                anchor = getNextHostNode(n1);
                unmount(n1, parentComponent, parentSuspense, true);
                n1 = null;
            }
            if (n2.patchFlag === -2 /* PatchFlags.BAIL */) {
                optimized = false;
                n2.dynamicChildren = null;
            }
            const { type, ref, shapeFlag } = n2;
            switch (type) {
                case Text:
                    processText(n1, n2, container, anchor);
                    break;
                case Comment:
                    processCommentNode(n1, n2, container, anchor);
                    break;
                case Static:
                    if (n1 == null) {
                        mountStaticNode(n2, container, anchor, isSVG);
                    }
                    else {
                        patchStaticNode(n1, n2, container, isSVG);
                    }
                    break;
                case Fragment:
                    processFragment(n1, n2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                    break;
                default:
                    if (shapeFlag & 1 /* ShapeFlags.ELEMENT */) {
                        processElement(n1, n2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                    }
                    else if (shapeFlag & 6 /* ShapeFlags.COMPONENT */) {
                        processComponent(n1, n2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                    }
                    else if (shapeFlag & 64 /* ShapeFlags.TELEPORT */) {
                        type.process(n1, n2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized, internals);
                    }
                    else if (shapeFlag & 128 /* ShapeFlags.SUSPENSE */) {
                        type.process(n1, n2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized, internals);
                    }
                    else {
                        warn('Invalid VNode type:', type, `(${typeof type})`);
                    }
            }
            // set ref
            if (ref != null && parentComponent) {
                setRef(ref, n1 && n1.ref, parentSuspense, n2 || n1, !n2);
            }
        };
        const processText = (n1, n2, container, anchor) => {
            if (n1 == null) {
                hostInsert((n2.el = hostCreateText(n2.children)), container, anchor);
            }
            else {
                const el = (n2.el = n1.el);
                if (n2.children !== n1.children) {
                    hostSetText(el, n2.children);
                }
            }
        };
        const processCommentNode = (n1, n2, container, anchor) => {
            if (n1 == null) {
                hostInsert((n2.el = hostCreateComment(n2.children || '')), container, anchor);
            }
            else {
                // there's no support for dynamic comments
                n2.el = n1.el;
            }
        };
        const mountStaticNode = (n2, container, anchor, isSVG) => {
            [n2.el, n2.anchor] = hostInsertStaticContent(n2.children, container, anchor, isSVG, n2.el, n2.anchor);
        };
        /**
         * Dev / HMR only
         */
        const patchStaticNode = (n1, n2, container, isSVG) => {
            // static nodes are only patched during dev for HMR
            if (n2.children !== n1.children) {
                const anchor = hostNextSibling(n1.anchor);
                // remove existing
                removeStaticNode(n1);
                [n2.el, n2.anchor] = hostInsertStaticContent(n2.children, container, anchor, isSVG);
            }
            else {
                n2.el = n1.el;
                n2.anchor = n1.anchor;
            }
        };
        const moveStaticNode = ({ el, anchor }, container, nextSibling) => {
            let next;
            while (el && el !== anchor) {
                next = hostNextSibling(el);
                hostInsert(el, container, nextSibling);
                el = next;
            }
            hostInsert(anchor, container, nextSibling);
        };
        const removeStaticNode = ({ el, anchor }) => {
            let next;
            while (el && el !== anchor) {
                next = hostNextSibling(el);
                hostRemove(el);
                el = next;
            }
            hostRemove(anchor);
        };
        const processElement = (n1, n2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized) => {
            isSVG = isSVG || n2.type === 'svg';
            if (n1 == null) {
                mountElement(n2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
            }
            else {
                patchElement(n1, n2, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
            }
        };
        const mountElement = (vnode, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized) => {
            let el;
            let vnodeHook;
            const { type, props, shapeFlag, transition, dirs } = vnode;
            el = vnode.el = hostCreateElement(vnode.type, isSVG, props && props.is, props);
            // mount children first, since some props may rely on child content
            // being already rendered, e.g. `<select value>`
            if (shapeFlag & 8 /* ShapeFlags.TEXT_CHILDREN */) {
                hostSetElementText(el, vnode.children);
            }
            else if (shapeFlag & 16 /* ShapeFlags.ARRAY_CHILDREN */) {
                mountChildren(vnode.children, el, null, parentComponent, parentSuspense, isSVG && type !== 'foreignObject', slotScopeIds, optimized);
            }
            if (dirs) {
                invokeDirectiveHook(vnode, null, parentComponent, 'created');
            }
            // scopeId
            setScopeId(el, vnode, vnode.scopeId, slotScopeIds, parentComponent);
            // props
            if (props) {
                for (const key in props) {
                    if (key !== 'value' && !isReservedProp(key)) {
                        hostPatchProp(el, key, null, props[key], isSVG, vnode.children, parentComponent, parentSuspense, unmountChildren);
                    }
                }
                /**
                 * Special case for setting value on DOM elements:
                 * - it can be order-sensitive (e.g. should be set *after* min/max, #2325, #4024)
                 * - it needs to be forced (#1471)
                 * #2353 proposes adding another renderer option to configure this, but
                 * the properties affects are so finite it is worth special casing it
                 * here to reduce the complexity. (Special casing it also should not
                 * affect non-DOM renderers)
                 */
                if ('value' in props) {
                    hostPatchProp(el, 'value', null, props.value);
                }
                if ((vnodeHook = props.onVnodeBeforeMount)) {
                    invokeVNodeHook(vnodeHook, parentComponent, vnode);
                }
            }
            {
                Object.defineProperty(el, '__vnode', {
                    value: vnode,
                    enumerable: false
                });
                Object.defineProperty(el, '__vueParentComponent', {
                    value: parentComponent,
                    enumerable: false
                });
            }
            if (dirs) {
                invokeDirectiveHook(vnode, null, parentComponent, 'beforeMount');
            }
            // #1583 For inside suspense + suspense not resolved case, enter hook should call when suspense resolved
            // #1689 For inside suspense + suspense resolved case, just call it
            const needCallTransitionHooks = (!parentSuspense || (parentSuspense && !parentSuspense.pendingBranch)) &&
                transition &&
                !transition.persisted;
            if (needCallTransitionHooks) {
                transition.beforeEnter(el);
            }
            hostInsert(el, container, anchor);
            if ((vnodeHook = props && props.onVnodeMounted) ||
                needCallTransitionHooks ||
                dirs) {
                queuePostRenderEffect(() => {
                    vnodeHook && invokeVNodeHook(vnodeHook, parentComponent, vnode);
                    needCallTransitionHooks && transition.enter(el);
                    dirs && invokeDirectiveHook(vnode, null, parentComponent, 'mounted');
                }, parentSuspense);
            }
        };
        const setScopeId = (el, vnode, scopeId, slotScopeIds, parentComponent) => {
            if (scopeId) {
                hostSetScopeId(el, scopeId);
            }
            if (slotScopeIds) {
                for (let i = 0; i < slotScopeIds.length; i++) {
                    hostSetScopeId(el, slotScopeIds[i]);
                }
            }
            if (parentComponent) {
                let subTree = parentComponent.subTree;
                if (subTree.patchFlag > 0 &&
                    subTree.patchFlag & 2048 /* PatchFlags.DEV_ROOT_FRAGMENT */) {
                    subTree =
                        filterSingleRoot(subTree.children) || subTree;
                }
                if (vnode === subTree) {
                    const parentVNode = parentComponent.vnode;
                    setScopeId(el, parentVNode, parentVNode.scopeId, parentVNode.slotScopeIds, parentComponent.parent);
                }
            }
        };
        const mountChildren = (children, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized, start = 0) => {
            for (let i = start; i < children.length; i++) {
                const child = (children[i] = optimized
                    ? cloneIfMounted(children[i])
                    : normalizeVNode(children[i]));
                patch(null, child, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
            }
        };
        const patchElement = (n1, n2, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized) => {
            const el = (n2.el = n1.el);
            let { patchFlag, dynamicChildren, dirs } = n2;
            // #1426 take the old vnode's patch flag into account since user may clone a
            // compiler-generated vnode, which de-opts to FULL_PROPS
            patchFlag |= n1.patchFlag & 16 /* PatchFlags.FULL_PROPS */;
            const oldProps = n1.props || EMPTY_OBJ;
            const newProps = n2.props || EMPTY_OBJ;
            let vnodeHook;
            // disable recurse in beforeUpdate hooks
            parentComponent && toggleRecurse(parentComponent, false);
            if ((vnodeHook = newProps.onVnodeBeforeUpdate)) {
                invokeVNodeHook(vnodeHook, parentComponent, n2, n1);
            }
            if (dirs) {
                invokeDirectiveHook(n2, n1, parentComponent, 'beforeUpdate');
            }
            parentComponent && toggleRecurse(parentComponent, true);
            if (isHmrUpdating) {
                // HMR updated, force full diff
                patchFlag = 0;
                optimized = false;
                dynamicChildren = null;
            }
            const areChildrenSVG = isSVG && n2.type !== 'foreignObject';
            if (dynamicChildren) {
                patchBlockChildren(n1.dynamicChildren, dynamicChildren, el, parentComponent, parentSuspense, areChildrenSVG, slotScopeIds);
                if (parentComponent && parentComponent.type.__hmrId) {
                    traverseStaticChildren(n1, n2);
                }
            }
            else if (!optimized) {
                // full diff
                patchChildren(n1, n2, el, null, parentComponent, parentSuspense, areChildrenSVG, slotScopeIds, false);
            }
            if (patchFlag > 0) {
                // the presence of a patchFlag means this element's render code was
                // generated by the compiler and can take the fast path.
                // in this path old node and new node are guaranteed to have the same shape
                // (i.e. at the exact same position in the source template)
                if (patchFlag & 16 /* PatchFlags.FULL_PROPS */) {
                    // element props contain dynamic keys, full diff needed
                    patchProps(el, n2, oldProps, newProps, parentComponent, parentSuspense, isSVG);
                }
                else {
                    // class
                    // this flag is matched when the element has dynamic class bindings.
                    if (patchFlag & 2 /* PatchFlags.CLASS */) {
                        if (oldProps.class !== newProps.class) {
                            hostPatchProp(el, 'class', null, newProps.class, isSVG);
                        }
                    }
                    // style
                    // this flag is matched when the element has dynamic style bindings
                    if (patchFlag & 4 /* PatchFlags.STYLE */) {
                        hostPatchProp(el, 'style', oldProps.style, newProps.style, isSVG);
                    }
                    // props
                    // This flag is matched when the element has dynamic prop/attr bindings
                    // other than class and style. The keys of dynamic prop/attrs are saved for
                    // faster iteration.
                    // Note dynamic keys like :[foo]="bar" will cause this optimization to
                    // bail out and go through a full diff because we need to unset the old key
                    if (patchFlag & 8 /* PatchFlags.PROPS */) {
                        // if the flag is present then dynamicProps must be non-null
                        const propsToUpdate = n2.dynamicProps;
                        for (let i = 0; i < propsToUpdate.length; i++) {
                            const key = propsToUpdate[i];
                            const prev = oldProps[key];
                            const next = newProps[key];
                            // #1471 force patch value
                            if (next !== prev || key === 'value') {
                                hostPatchProp(el, key, prev, next, isSVG, n1.children, parentComponent, parentSuspense, unmountChildren);
                            }
                        }
                    }
                }
                // text
                // This flag is matched when the element has only dynamic text children.
                if (patchFlag & 1 /* PatchFlags.TEXT */) {
                    if (n1.children !== n2.children) {
                        hostSetElementText(el, n2.children);
                    }
                }
            }
            else if (!optimized && dynamicChildren == null) {
                // unoptimized, full diff
                patchProps(el, n2, oldProps, newProps, parentComponent, parentSuspense, isSVG);
            }
            if ((vnodeHook = newProps.onVnodeUpdated) || dirs) {
                queuePostRenderEffect(() => {
                    vnodeHook && invokeVNodeHook(vnodeHook, parentComponent, n2, n1);
                    dirs && invokeDirectiveHook(n2, n1, parentComponent, 'updated');
                }, parentSuspense);
            }
        };
        // The fast path for blocks.
        const patchBlockChildren = (oldChildren, newChildren, fallbackContainer, parentComponent, parentSuspense, isSVG, slotScopeIds) => {
            for (let i = 0; i < newChildren.length; i++) {
                const oldVNode = oldChildren[i];
                const newVNode = newChildren[i];
                // Determine the container (parent element) for the patch.
                const container = 
                // oldVNode may be an errored async setup() component inside Suspense
                // which will not have a mounted element
                oldVNode.el &&
                    // - In the case of a Fragment, we need to provide the actual parent
                    // of the Fragment itself so it can move its children.
                    (oldVNode.type === Fragment ||
                        // - In the case of different nodes, there is going to be a replacement
                        // which also requires the correct parent container
                        !isSameVNodeType(oldVNode, newVNode) ||
                        // - In the case of a component, it could contain anything.
                        oldVNode.shapeFlag & (6 /* ShapeFlags.COMPONENT */ | 64 /* ShapeFlags.TELEPORT */))
                    ? hostParentNode(oldVNode.el)
                    : // In other cases, the parent container is not actually used so we
                        // just pass the block element here to avoid a DOM parentNode call.
                        fallbackContainer;
                patch(oldVNode, newVNode, container, null, parentComponent, parentSuspense, isSVG, slotScopeIds, true);
            }
        };
        const patchProps = (el, vnode, oldProps, newProps, parentComponent, parentSuspense, isSVG) => {
            if (oldProps !== newProps) {
                if (oldProps !== EMPTY_OBJ) {
                    for (const key in oldProps) {
                        if (!isReservedProp(key) && !(key in newProps)) {
                            hostPatchProp(el, key, oldProps[key], null, isSVG, vnode.children, parentComponent, parentSuspense, unmountChildren);
                        }
                    }
                }
                for (const key in newProps) {
                    // empty string is not valid prop
                    if (isReservedProp(key))
                        continue;
                    const next = newProps[key];
                    const prev = oldProps[key];
                    // defer patching value
                    if (next !== prev && key !== 'value') {
                        hostPatchProp(el, key, prev, next, isSVG, vnode.children, parentComponent, parentSuspense, unmountChildren);
                    }
                }
                if ('value' in newProps) {
                    hostPatchProp(el, 'value', oldProps.value, newProps.value);
                }
            }
        };
        const processFragment = (n1, n2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized) => {
            const fragmentStartAnchor = (n2.el = n1 ? n1.el : hostCreateText(''));
            const fragmentEndAnchor = (n2.anchor = n1 ? n1.anchor : hostCreateText(''));
            let { patchFlag, dynamicChildren, slotScopeIds: fragmentSlotScopeIds } = n2;
            if (// #5523 dev root fragment may inherit directives
                (isHmrUpdating || patchFlag & 2048 /* PatchFlags.DEV_ROOT_FRAGMENT */)) {
                // HMR updated / Dev root fragment (w/ comments), force full diff
                patchFlag = 0;
                optimized = false;
                dynamicChildren = null;
            }
            // check if this is a slot fragment with :slotted scope ids
            if (fragmentSlotScopeIds) {
                slotScopeIds = slotScopeIds
                    ? slotScopeIds.concat(fragmentSlotScopeIds)
                    : fragmentSlotScopeIds;
            }
            if (n1 == null) {
                hostInsert(fragmentStartAnchor, container, anchor);
                hostInsert(fragmentEndAnchor, container, anchor);
                // a fragment can only have array children
                // since they are either generated by the compiler, or implicitly created
                // from arrays.
                mountChildren(n2.children, container, fragmentEndAnchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
            }
            else {
                if (patchFlag > 0 &&
                    patchFlag & 64 /* PatchFlags.STABLE_FRAGMENT */ &&
                    dynamicChildren &&
                    // #2715 the previous fragment could've been a BAILed one as a result
                    // of renderSlot() with no valid children
                    n1.dynamicChildren) {
                    // a stable fragment (template root or <template v-for>) doesn't need to
                    // patch children order, but it may contain dynamicChildren.
                    patchBlockChildren(n1.dynamicChildren, dynamicChildren, container, parentComponent, parentSuspense, isSVG, slotScopeIds);
                    if (parentComponent && parentComponent.type.__hmrId) {
                        traverseStaticChildren(n1, n2);
                    }
                    else if (
                    // #2080 if the stable fragment has a key, it's a <template v-for> that may
                    //  get moved around. Make sure all root level vnodes inherit el.
                    // #2134 or if it's a component root, it may also get moved around
                    // as the component is being moved.
                    n2.key != null ||
                        (parentComponent && n2 === parentComponent.subTree)) {
                        traverseStaticChildren(n1, n2, true /* shallow */);
                    }
                }
                else {
                    // keyed / unkeyed, or manual fragments.
                    // for keyed & unkeyed, since they are compiler generated from v-for,
                    // each child is guaranteed to be a block so the fragment will never
                    // have dynamicChildren.
                    patchChildren(n1, n2, container, fragmentEndAnchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                }
            }
        };
        const processComponent = (n1, n2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized) => {
            n2.slotScopeIds = slotScopeIds;
            if (n1 == null) {
                if (n2.shapeFlag & 512 /* ShapeFlags.COMPONENT_KEPT_ALIVE */) {
                    parentComponent.ctx.activate(n2, container, anchor, isSVG, optimized);
                }
                else {
                    mountComponent(n2, container, anchor, parentComponent, parentSuspense, isSVG, optimized);
                }
            }
            else {
                updateComponent(n1, n2, optimized);
            }
        };
        const mountComponent = (initialVNode, container, anchor, parentComponent, parentSuspense, isSVG, optimized) => {
            const instance = (initialVNode.component = createComponentInstance(initialVNode, parentComponent, parentSuspense));
            if (instance.type.__hmrId) {
                registerHMR(instance);
            }
            {
                pushWarningContext(initialVNode);
                startMeasure(instance, `mount`);
            }
            // inject renderer internals for keepAlive
            if (isKeepAlive(initialVNode)) {
                instance.ctx.renderer = internals;
            }
            // resolve props and slots for setup context
            {
                {
                    startMeasure(instance, `init`);
                }
                setupComponent(instance);
                {
                    endMeasure(instance, `init`);
                }
            }
            // setup() is async. This component relies on async logic to be resolved
            // before proceeding
            if (instance.asyncDep) {
                parentSuspense && parentSuspense.registerDep(instance, setupRenderEffect);
                // Give it a placeholder if this is not hydration
                // TODO handle self-defined fallback
                if (!initialVNode.el) {
                    const placeholder = (instance.subTree = createVNode(Comment));
                    processCommentNode(null, placeholder, container, anchor);
                }
                return;
            }
            setupRenderEffect(instance, initialVNode, container, anchor, parentSuspense, isSVG, optimized);
            {
                popWarningContext();
                endMeasure(instance, `mount`);
            }
        };
        const updateComponent = (n1, n2, optimized) => {
            const instance = (n2.component = n1.component);
            if (shouldUpdateComponent(n1, n2, optimized)) {
                if (instance.asyncDep &&
                    !instance.asyncResolved) {
                    // async & still pending - just update props and slots
                    // since the component's reactive effect for render isn't set-up yet
                    {
                        pushWarningContext(n2);
                    }
                    updateComponentPreRender(instance, n2, optimized);
                    {
                        popWarningContext();
                    }
                    return;
                }
                else {
                    // normal update
                    instance.next = n2;
                    // in case the child component is also queued, remove it to avoid
                    // double updating the same child component in the same flush.
                    invalidateJob(instance.update);
                    // instance.update is the reactive effect.
                    instance.update();
                }
            }
            else {
                // no update needed. just copy over properties
                n2.el = n1.el;
                instance.vnode = n2;
            }
        };
        const setupRenderEffect = (instance, initialVNode, container, anchor, parentSuspense, isSVG, optimized) => {
            const componentUpdateFn = () => {
                if (!instance.isMounted) {
                    let vnodeHook;
                    const { el, props } = initialVNode;
                    const { bm, m, parent } = instance;
                    const isAsyncWrapperVNode = isAsyncWrapper(initialVNode);
                    toggleRecurse(instance, false);
                    // beforeMount hook
                    if (bm) {
                        invokeArrayFns(bm);
                    }
                    // onVnodeBeforeMount
                    if (!isAsyncWrapperVNode &&
                        (vnodeHook = props && props.onVnodeBeforeMount)) {
                        invokeVNodeHook(vnodeHook, parent, initialVNode);
                    }
                    toggleRecurse(instance, true);
                    if (el && hydrateNode) {
                        // vnode has adopted host node - perform hydration instead of mount.
                        const hydrateSubTree = () => {
                            {
                                startMeasure(instance, `render`);
                            }
                            instance.subTree = renderComponentRoot(instance);
                            {
                                endMeasure(instance, `render`);
                            }
                            {
                                startMeasure(instance, `hydrate`);
                            }
                            hydrateNode(el, instance.subTree, instance, parentSuspense, null);
                            {
                                endMeasure(instance, `hydrate`);
                            }
                        };
                        if (isAsyncWrapperVNode) {
                            initialVNode.type.__asyncLoader().then(
                            // note: we are moving the render call into an async callback,
                            // which means it won't track dependencies - but it's ok because
                            // a server-rendered async wrapper is already in resolved state
                            // and it will never need to change.
                            () => !instance.isUnmounted && hydrateSubTree());
                        }
                        else {
                            hydrateSubTree();
                        }
                    }
                    else {
                        {
                            startMeasure(instance, `render`);
                        }
                        const subTree = (instance.subTree = renderComponentRoot(instance));
                        {
                            endMeasure(instance, `render`);
                        }
                        {
                            startMeasure(instance, `patch`);
                        }
                        patch(null, subTree, container, anchor, instance, parentSuspense, isSVG);
                        {
                            endMeasure(instance, `patch`);
                        }
                        initialVNode.el = subTree.el;
                    }
                    // mounted hook
                    if (m) {
                        queuePostRenderEffect(m, parentSuspense);
                    }
                    // onVnodeMounted
                    if (!isAsyncWrapperVNode &&
                        (vnodeHook = props && props.onVnodeMounted)) {
                        const scopedInitialVNode = initialVNode;
                        queuePostRenderEffect(() => invokeVNodeHook(vnodeHook, parent, scopedInitialVNode), parentSuspense);
                    }
                    // activated hook for keep-alive roots.
                    // #1742 activated hook must be accessed after first render
                    // since the hook may be injected by a child keep-alive
                    if (initialVNode.shapeFlag & 256 /* ShapeFlags.COMPONENT_SHOULD_KEEP_ALIVE */ ||
                        (parent &&
                            isAsyncWrapper(parent.vnode) &&
                            parent.vnode.shapeFlag & 256 /* ShapeFlags.COMPONENT_SHOULD_KEEP_ALIVE */)) {
                        instance.a && queuePostRenderEffect(instance.a, parentSuspense);
                    }
                    instance.isMounted = true;
                    {
                        devtoolsComponentAdded(instance);
                    }
                    // #2458: deference mount-only object parameters to prevent memleaks
                    initialVNode = container = anchor = null;
                }
                else {
                    // updateComponent
                    // This is triggered by mutation of component's own state (next: null)
                    // OR parent calling processComponent (next: VNode)
                    let { next, bu, u, parent, vnode } = instance;
                    let originNext = next;
                    let vnodeHook;
                    {
                        pushWarningContext(next || instance.vnode);
                    }
                    // Disallow component effect recursion during pre-lifecycle hooks.
                    toggleRecurse(instance, false);
                    if (next) {
                        next.el = vnode.el;
                        updateComponentPreRender(instance, next, optimized);
                    }
                    else {
                        next = vnode;
                    }
                    // beforeUpdate hook
                    if (bu) {
                        invokeArrayFns(bu);
                    }
                    // onVnodeBeforeUpdate
                    if ((vnodeHook = next.props && next.props.onVnodeBeforeUpdate)) {
                        invokeVNodeHook(vnodeHook, parent, next, vnode);
                    }
                    toggleRecurse(instance, true);
                    // render
                    {
                        startMeasure(instance, `render`);
                    }
                    const nextTree = renderComponentRoot(instance);
                    {
                        endMeasure(instance, `render`);
                    }
                    const prevTree = instance.subTree;
                    instance.subTree = nextTree;
                    {
                        startMeasure(instance, `patch`);
                    }
                    patch(prevTree, nextTree, 
                    // parent may have changed if it's in a teleport
                    hostParentNode(prevTree.el), 
                    // anchor may have changed if it's in a fragment
                    getNextHostNode(prevTree), instance, parentSuspense, isSVG);
                    {
                        endMeasure(instance, `patch`);
                    }
                    next.el = nextTree.el;
                    if (originNext === null) {
                        // self-triggered update. In case of HOC, update parent component
                        // vnode el. HOC is indicated by parent instance's subTree pointing
                        // to child component's vnode
                        updateHOCHostEl(instance, nextTree.el);
                    }
                    // updated hook
                    if (u) {
                        queuePostRenderEffect(u, parentSuspense);
                    }
                    // onVnodeUpdated
                    if ((vnodeHook = next.props && next.props.onVnodeUpdated)) {
                        queuePostRenderEffect(() => invokeVNodeHook(vnodeHook, parent, next, vnode), parentSuspense);
                    }
                    {
                        devtoolsComponentUpdated(instance);
                    }
                    {
                        popWarningContext();
                    }
                }
            };
            // create reactive effect for rendering
            const effect = (instance.effect = new ReactiveEffect(componentUpdateFn, () => queueJob(update), instance.scope // track it in component's effect scope
            ));
            const update = (instance.update = () => effect.run());
            update.id = instance.uid;
            // allowRecurse
            // #1801, #2043 component render effects should allow recursive updates
            toggleRecurse(instance, true);
            {
                effect.onTrack = instance.rtc
                    ? e => invokeArrayFns(instance.rtc, e)
                    : void 0;
                effect.onTrigger = instance.rtg
                    ? e => invokeArrayFns(instance.rtg, e)
                    : void 0;
                update.ownerInstance = instance;
            }
            update();
        };
        const updateComponentPreRender = (instance, nextVNode, optimized) => {
            nextVNode.component = instance;
            const prevProps = instance.vnode.props;
            instance.vnode = nextVNode;
            instance.next = null;
            updateProps(instance, nextVNode.props, prevProps, optimized);
            updateSlots(instance, nextVNode.children, optimized);
            pauseTracking();
            // props update may have triggered pre-flush watchers.
            // flush them before the render update.
            flushPreFlushCbs();
            resetTracking();
        };
        const patchChildren = (n1, n2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized = false) => {
            const c1 = n1 && n1.children;
            const prevShapeFlag = n1 ? n1.shapeFlag : 0;
            const c2 = n2.children;
            const { patchFlag, shapeFlag } = n2;
            // fast path
            if (patchFlag > 0) {
                if (patchFlag & 128 /* PatchFlags.KEYED_FRAGMENT */) {
                    // this could be either fully-keyed or mixed (some keyed some not)
                    // presence of patchFlag means children are guaranteed to be arrays
                    patchKeyedChildren(c1, c2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                    return;
                }
                else if (patchFlag & 256 /* PatchFlags.UNKEYED_FRAGMENT */) {
                    // unkeyed
                    patchUnkeyedChildren(c1, c2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                    return;
                }
            }
            // children has 3 possibilities: text, array or no children.
            if (shapeFlag & 8 /* ShapeFlags.TEXT_CHILDREN */) {
                // text children fast path
                if (prevShapeFlag & 16 /* ShapeFlags.ARRAY_CHILDREN */) {
                    unmountChildren(c1, parentComponent, parentSuspense);
                }
                if (c2 !== c1) {
                    hostSetElementText(container, c2);
                }
            }
            else {
                if (prevShapeFlag & 16 /* ShapeFlags.ARRAY_CHILDREN */) {
                    // prev children was array
                    if (shapeFlag & 16 /* ShapeFlags.ARRAY_CHILDREN */) {
                        // two arrays, cannot assume anything, do full diff
                        patchKeyedChildren(c1, c2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                    }
                    else {
                        // no new children, just unmount old
                        unmountChildren(c1, parentComponent, parentSuspense, true);
                    }
                }
                else {
                    // prev children was text OR null
                    // new children is array OR null
                    if (prevShapeFlag & 8 /* ShapeFlags.TEXT_CHILDREN */) {
                        hostSetElementText(container, '');
                    }
                    // mount new if array
                    if (shapeFlag & 16 /* ShapeFlags.ARRAY_CHILDREN */) {
                        mountChildren(c2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                    }
                }
            }
        };
        const patchUnkeyedChildren = (c1, c2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized) => {
            c1 = c1 || EMPTY_ARR;
            c2 = c2 || EMPTY_ARR;
            const oldLength = c1.length;
            const newLength = c2.length;
            const commonLength = Math.min(oldLength, newLength);
            let i;
            for (i = 0; i < commonLength; i++) {
                const nextChild = (c2[i] = optimized
                    ? cloneIfMounted(c2[i])
                    : normalizeVNode(c2[i]));
                patch(c1[i], nextChild, container, null, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
            }
            if (oldLength > newLength) {
                // remove old
                unmountChildren(c1, parentComponent, parentSuspense, true, false, commonLength);
            }
            else {
                // mount new
                mountChildren(c2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized, commonLength);
            }
        };
        // can be all-keyed or mixed
        const patchKeyedChildren = (c1, c2, container, parentAnchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized) => {
            let i = 0;
            const l2 = c2.length;
            let e1 = c1.length - 1; // prev ending index
            let e2 = l2 - 1; // next ending index
            // 1. sync from start
            // (a b) c
            // (a b) d e
            while (i <= e1 && i <= e2) {
                const n1 = c1[i];
                const n2 = (c2[i] = optimized
                    ? cloneIfMounted(c2[i])
                    : normalizeVNode(c2[i]));
                if (isSameVNodeType(n1, n2)) {
                    patch(n1, n2, container, null, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                }
                else {
                    break;
                }
                i++;
            }
            // 2. sync from end
            // a (b c)
            // d e (b c)
            while (i <= e1 && i <= e2) {
                const n1 = c1[e1];
                const n2 = (c2[e2] = optimized
                    ? cloneIfMounted(c2[e2])
                    : normalizeVNode(c2[e2]));
                if (isSameVNodeType(n1, n2)) {
                    patch(n1, n2, container, null, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                }
                else {
                    break;
                }
                e1--;
                e2--;
            }
            // 3. common sequence + mount
            // (a b)
            // (a b) c
            // i = 2, e1 = 1, e2 = 2
            // (a b)
            // c (a b)
            // i = 0, e1 = -1, e2 = 0
            if (i > e1) {
                if (i <= e2) {
                    const nextPos = e2 + 1;
                    const anchor = nextPos < l2 ? c2[nextPos].el : parentAnchor;
                    while (i <= e2) {
                        patch(null, (c2[i] = optimized
                            ? cloneIfMounted(c2[i])
                            : normalizeVNode(c2[i])), container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                        i++;
                    }
                }
            }
            // 4. common sequence + unmount
            // (a b) c
            // (a b)
            // i = 2, e1 = 2, e2 = 1
            // a (b c)
            // (b c)
            // i = 0, e1 = 0, e2 = -1
            else if (i > e2) {
                while (i <= e1) {
                    unmount(c1[i], parentComponent, parentSuspense, true);
                    i++;
                }
            }
            // 5. unknown sequence
            // [i ... e1 + 1]: a b [c d e] f g
            // [i ... e2 + 1]: a b [e d c h] f g
            // i = 2, e1 = 4, e2 = 5
            else {
                const s1 = i; // prev starting index
                const s2 = i; // next starting index
                // 5.1 build key:index map for newChildren
                const keyToNewIndexMap = new Map();
                for (i = s2; i <= e2; i++) {
                    const nextChild = (c2[i] = optimized
                        ? cloneIfMounted(c2[i])
                        : normalizeVNode(c2[i]));
                    if (nextChild.key != null) {
                        if (keyToNewIndexMap.has(nextChild.key)) {
                            warn(`Duplicate keys found during update:`, JSON.stringify(nextChild.key), `Make sure keys are unique.`);
                        }
                        keyToNewIndexMap.set(nextChild.key, i);
                    }
                }
                // 5.2 loop through old children left to be patched and try to patch
                // matching nodes & remove nodes that are no longer present
                let j;
                let patched = 0;
                const toBePatched = e2 - s2 + 1;
                let moved = false;
                // used to track whether any node has moved
                let maxNewIndexSoFar = 0;
                // works as Map<newIndex, oldIndex>
                // Note that oldIndex is offset by +1
                // and oldIndex = 0 is a special value indicating the new node has
                // no corresponding old node.
                // used for determining longest stable subsequence
                const newIndexToOldIndexMap = new Array(toBePatched);
                for (i = 0; i < toBePatched; i++)
                    newIndexToOldIndexMap[i] = 0;
                for (i = s1; i <= e1; i++) {
                    const prevChild = c1[i];
                    if (patched >= toBePatched) {
                        // all new children have been patched so this can only be a removal
                        unmount(prevChild, parentComponent, parentSuspense, true);
                        continue;
                    }
                    let newIndex;
                    if (prevChild.key != null) {
                        newIndex = keyToNewIndexMap.get(prevChild.key);
                    }
                    else {
                        // key-less node, try to locate a key-less node of the same type
                        for (j = s2; j <= e2; j++) {
                            if (newIndexToOldIndexMap[j - s2] === 0 &&
                                isSameVNodeType(prevChild, c2[j])) {
                                newIndex = j;
                                break;
                            }
                        }
                    }
                    if (newIndex === undefined) {
                        unmount(prevChild, parentComponent, parentSuspense, true);
                    }
                    else {
                        newIndexToOldIndexMap[newIndex - s2] = i + 1;
                        if (newIndex >= maxNewIndexSoFar) {
                            maxNewIndexSoFar = newIndex;
                        }
                        else {
                            moved = true;
                        }
                        patch(prevChild, c2[newIndex], container, null, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                        patched++;
                    }
                }
                // 5.3 move and mount
                // generate longest stable subsequence only when nodes have moved
                const increasingNewIndexSequence = moved
                    ? getSequence(newIndexToOldIndexMap)
                    : EMPTY_ARR;
                j = increasingNewIndexSequence.length - 1;
                // looping backwards so that we can use last patched node as anchor
                for (i = toBePatched - 1; i >= 0; i--) {
                    const nextIndex = s2 + i;
                    const nextChild = c2[nextIndex];
                    const anchor = nextIndex + 1 < l2 ? c2[nextIndex + 1].el : parentAnchor;
                    if (newIndexToOldIndexMap[i] === 0) {
                        // mount new
                        patch(null, nextChild, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                    }
                    else if (moved) {
                        // move if:
                        // There is no stable subsequence (e.g. a reverse)
                        // OR current node is not among the stable sequence
                        if (j < 0 || i !== increasingNewIndexSequence[j]) {
                            move(nextChild, container, anchor, 2 /* MoveType.REORDER */);
                        }
                        else {
                            j--;
                        }
                    }
                }
            }
        };
        const move = (vnode, container, anchor, moveType, parentSuspense = null) => {
            const { el, type, transition, children, shapeFlag } = vnode;
            if (shapeFlag & 6 /* ShapeFlags.COMPONENT */) {
                move(vnode.component.subTree, container, anchor, moveType);
                return;
            }
            if (shapeFlag & 128 /* ShapeFlags.SUSPENSE */) {
                vnode.suspense.move(container, anchor, moveType);
                return;
            }
            if (shapeFlag & 64 /* ShapeFlags.TELEPORT */) {
                type.move(vnode, container, anchor, internals);
                return;
            }
            if (type === Fragment) {
                hostInsert(el, container, anchor);
                for (let i = 0; i < children.length; i++) {
                    move(children[i], container, anchor, moveType);
                }
                hostInsert(vnode.anchor, container, anchor);
                return;
            }
            if (type === Static) {
                moveStaticNode(vnode, container, anchor);
                return;
            }
            // single nodes
            const needTransition = moveType !== 2 /* MoveType.REORDER */ &&
                shapeFlag & 1 /* ShapeFlags.ELEMENT */ &&
                transition;
            if (needTransition) {
                if (moveType === 0 /* MoveType.ENTER */) {
                    transition.beforeEnter(el);
                    hostInsert(el, container, anchor);
                    queuePostRenderEffect(() => transition.enter(el), parentSuspense);
                }
                else {
                    const { leave, delayLeave, afterLeave } = transition;
                    const remove = () => hostInsert(el, container, anchor);
                    const performLeave = () => {
                        leave(el, () => {
                            remove();
                            afterLeave && afterLeave();
                        });
                    };
                    if (delayLeave) {
                        delayLeave(el, remove, performLeave);
                    }
                    else {
                        performLeave();
                    }
                }
            }
            else {
                hostInsert(el, container, anchor);
            }
        };
        const unmount = (vnode, parentComponent, parentSuspense, doRemove = false, optimized = false) => {
            const { type, props, ref, children, dynamicChildren, shapeFlag, patchFlag, dirs } = vnode;
            // unset ref
            if (ref != null) {
                setRef(ref, null, parentSuspense, vnode, true);
            }
            if (shapeFlag & 256 /* ShapeFlags.COMPONENT_SHOULD_KEEP_ALIVE */) {
                parentComponent.ctx.deactivate(vnode);
                return;
            }
            const shouldInvokeDirs = shapeFlag & 1 /* ShapeFlags.ELEMENT */ && dirs;
            const shouldInvokeVnodeHook = !isAsyncWrapper(vnode);
            let vnodeHook;
            if (shouldInvokeVnodeHook &&
                (vnodeHook = props && props.onVnodeBeforeUnmount)) {
                invokeVNodeHook(vnodeHook, parentComponent, vnode);
            }
            if (shapeFlag & 6 /* ShapeFlags.COMPONENT */) {
                unmountComponent(vnode.component, parentSuspense, doRemove);
            }
            else {
                if (shapeFlag & 128 /* ShapeFlags.SUSPENSE */) {
                    vnode.suspense.unmount(parentSuspense, doRemove);
                    return;
                }
                if (shouldInvokeDirs) {
                    invokeDirectiveHook(vnode, null, parentComponent, 'beforeUnmount');
                }
                if (shapeFlag & 64 /* ShapeFlags.TELEPORT */) {
                    vnode.type.remove(vnode, parentComponent, parentSuspense, optimized, internals, doRemove);
                }
                else if (dynamicChildren &&
                    // #1153: fast path should not be taken for non-stable (v-for) fragments
                    (type !== Fragment ||
                        (patchFlag > 0 && patchFlag & 64 /* PatchFlags.STABLE_FRAGMENT */))) {
                    // fast path for block nodes: only need to unmount dynamic children.
                    unmountChildren(dynamicChildren, parentComponent, parentSuspense, false, true);
                }
                else if ((type === Fragment &&
                    patchFlag &
                        (128 /* PatchFlags.KEYED_FRAGMENT */ | 256 /* PatchFlags.UNKEYED_FRAGMENT */)) ||
                    (!optimized && shapeFlag & 16 /* ShapeFlags.ARRAY_CHILDREN */)) {
                    unmountChildren(children, parentComponent, parentSuspense);
                }
                if (doRemove) {
                    remove(vnode);
                }
            }
            if ((shouldInvokeVnodeHook &&
                (vnodeHook = props && props.onVnodeUnmounted)) ||
                shouldInvokeDirs) {
                queuePostRenderEffect(() => {
                    vnodeHook && invokeVNodeHook(vnodeHook, parentComponent, vnode);
                    shouldInvokeDirs &&
                        invokeDirectiveHook(vnode, null, parentComponent, 'unmounted');
                }, parentSuspense);
            }
        };
        const remove = vnode => {
            const { type, el, anchor, transition } = vnode;
            if (type === Fragment) {
                if (vnode.patchFlag > 0 &&
                    vnode.patchFlag & 2048 /* PatchFlags.DEV_ROOT_FRAGMENT */ &&
                    transition &&
                    !transition.persisted) {
                    vnode.children.forEach(child => {
                        if (child.type === Comment) {
                            hostRemove(child.el);
                        }
                        else {
                            remove(child);
                        }
                    });
                }
                else {
                    removeFragment(el, anchor);
                }
                return;
            }
            if (type === Static) {
                removeStaticNode(vnode);
                return;
            }
            const performRemove = () => {
                hostRemove(el);
                if (transition && !transition.persisted && transition.afterLeave) {
                    transition.afterLeave();
                }
            };
            if (vnode.shapeFlag & 1 /* ShapeFlags.ELEMENT */ &&
                transition &&
                !transition.persisted) {
                const { leave, delayLeave } = transition;
                const performLeave = () => leave(el, performRemove);
                if (delayLeave) {
                    delayLeave(vnode.el, performRemove, performLeave);
                }
                else {
                    performLeave();
                }
            }
            else {
                performRemove();
            }
        };
        const removeFragment = (cur, end) => {
            // For fragments, directly remove all contained DOM nodes.
            // (fragment child nodes cannot have transition)
            let next;
            while (cur !== end) {
                next = hostNextSibling(cur);
                hostRemove(cur);
                cur = next;
            }
            hostRemove(end);
        };
        const unmountComponent = (instance, parentSuspense, doRemove) => {
            if (instance.type.__hmrId) {
                unregisterHMR(instance);
            }
            const { bum, scope, update, subTree, um } = instance;
            // beforeUnmount hook
            if (bum) {
                invokeArrayFns(bum);
            }
            // stop effects in component scope
            scope.stop();
            // update may be null if a component is unmounted before its async
            // setup has resolved.
            if (update) {
                // so that scheduler will no longer invoke it
                update.active = false;
                unmount(subTree, instance, parentSuspense, doRemove);
            }
            // unmounted hook
            if (um) {
                queuePostRenderEffect(um, parentSuspense);
            }
            queuePostRenderEffect(() => {
                instance.isUnmounted = true;
            }, parentSuspense);
            // A component with async dep inside a pending suspense is unmounted before
            // its async dep resolves. This should remove the dep from the suspense, and
            // cause the suspense to resolve immediately if that was the last dep.
            if (parentSuspense &&
                parentSuspense.pendingBranch &&
                !parentSuspense.isUnmounted &&
                instance.asyncDep &&
                !instance.asyncResolved &&
                instance.suspenseId === parentSuspense.pendingId) {
                parentSuspense.deps--;
                if (parentSuspense.deps === 0) {
                    parentSuspense.resolve();
                }
            }
            {
                devtoolsComponentRemoved(instance);
            }
        };
        const unmountChildren = (children, parentComponent, parentSuspense, doRemove = false, optimized = false, start = 0) => {
            for (let i = start; i < children.length; i++) {
                unmount(children[i], parentComponent, parentSuspense, doRemove, optimized);
            }
        };
        const getNextHostNode = vnode => {
            if (vnode.shapeFlag & 6 /* ShapeFlags.COMPONENT */) {
                return getNextHostNode(vnode.component.subTree);
            }
            if (vnode.shapeFlag & 128 /* ShapeFlags.SUSPENSE */) {
                return vnode.suspense.next();
            }
            return hostNextSibling((vnode.anchor || vnode.el));
        };
        const render = (vnode, container, isSVG) => {
            if (vnode == null) {
                if (container._vnode) {
                    unmount(container._vnode, null, null, true);
                }
            }
            else {
                patch(container._vnode || null, vnode, container, null, null, null, isSVG);
            }
            flushPreFlushCbs();
            flushPostFlushCbs();
            container._vnode = vnode;
        };
        const internals = {
            p: patch,
            um: unmount,
            m: move,
            r: remove,
            mt: mountComponent,
            mc: mountChildren,
            pc: patchChildren,
            pbc: patchBlockChildren,
            n: getNextHostNode,
            o: options
        };
        let hydrate;
        let hydrateNode;
        if (createHydrationFns) {
            [hydrate, hydrateNode] = createHydrationFns(internals);
        }
        return {
            render,
            hydrate,
            createApp: createAppAPI(render, hydrate)
        };
    }
    function toggleRecurse({ effect, update }, allowed) {
        effect.allowRecurse = update.allowRecurse = allowed;
    }
    /**
     * #1156
     * When a component is HMR-enabled, we need to make sure that all static nodes
     * inside a block also inherit the DOM element from the previous tree so that
     * HMR updates (which are full updates) can retrieve the element for patching.
     *
     * #2080
     * Inside keyed `template` fragment static children, if a fragment is moved,
     * the children will always be moved. Therefore, in order to ensure correct move
     * position, el should be inherited from previous nodes.
     */
    function traverseStaticChildren(n1, n2, shallow = false) {
        const ch1 = n1.children;
        const ch2 = n2.children;
        if (isArray(ch1) && isArray(ch2)) {
            for (let i = 0; i < ch1.length; i++) {
                // this is only called in the optimized path so array children are
                // guaranteed to be vnodes
                const c1 = ch1[i];
                let c2 = ch2[i];
                if (c2.shapeFlag & 1 /* ShapeFlags.ELEMENT */ && !c2.dynamicChildren) {
                    if (c2.patchFlag <= 0 || c2.patchFlag === 32 /* PatchFlags.HYDRATE_EVENTS */) {
                        c2 = ch2[i] = cloneIfMounted(ch2[i]);
                        c2.el = c1.el;
                    }
                    if (!shallow)
                        traverseStaticChildren(c1, c2);
                }
                // #6852 also inherit for text nodes
                if (c2.type === Text) {
                    c2.el = c1.el;
                }
                // also inherit for comment nodes, but not placeholders (e.g. v-if which
                // would have received .el during block patch)
                if (c2.type === Comment && !c2.el) {
                    c2.el = c1.el;
                }
            }
        }
    }
    // https://en.wikipedia.org/wiki/Longest_increasing_subsequence
    function getSequence(arr) {
        const p = arr.slice();
        const result = [0];
        let i, j, u, v, c;
        const len = arr.length;
        for (i = 0; i < len; i++) {
            const arrI = arr[i];
            if (arrI !== 0) {
                j = result[result.length - 1];
                if (arr[j] < arrI) {
                    p[i] = j;
                    result.push(i);
                    continue;
                }
                u = 0;
                v = result.length - 1;
                while (u < v) {
                    c = (u + v) >> 1;
                    if (arr[result[c]] < arrI) {
                        u = c + 1;
                    }
                    else {
                        v = c;
                    }
                }
                if (arrI < arr[result[u]]) {
                    if (u > 0) {
                        p[i] = result[u - 1];
                    }
                    result[u] = i;
                }
            }
        }
        u = result.length;
        v = result[u - 1];
        while (u-- > 0) {
            result[u] = v;
            v = p[v];
        }
        return result;
    }
  
    const isTeleport = (type) => type.__isTeleport;
    const isTeleportDisabled = (props) => props && (props.disabled || props.disabled === '');
    const isTargetSVG = (target) => typeof SVGElement !== 'undefined' && target instanceof SVGElement;
    const resolveTarget = (props, select) => {
        const targetSelector = props && props.to;
        if (isString(targetSelector)) {
            if (!select) {
                warn(`Current renderer does not support string target for Teleports. ` +
                        `(missing querySelector renderer option)`);
                return null;
            }
            else {
                const target = select(targetSelector);
                if (!target) {
                    warn(`Failed to locate Teleport target with selector "${targetSelector}". ` +
                            `Note the target element must exist before the component is mounted - ` +
                            `i.e. the target cannot be rendered by the component itself, and ` +
                            `ideally should be outside of the entire Vue component tree.`);
                }
                return target;
            }
        }
        else {
            if (!targetSelector && !isTeleportDisabled(props)) {
                warn(`Invalid Teleport target: ${targetSelector}`);
            }
            return targetSelector;
        }
    };
    const TeleportImpl = {
        __isTeleport: true,
        process(n1, n2, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized, internals) {
            const { mc: mountChildren, pc: patchChildren, pbc: patchBlockChildren, o: { insert, querySelector, createText, createComment } } = internals;
            const disabled = isTeleportDisabled(n2.props);
            let { shapeFlag, children, dynamicChildren } = n2;
            // #3302
            // HMR updated, force full diff
            if (isHmrUpdating) {
                optimized = false;
                dynamicChildren = null;
            }
            if (n1 == null) {
                // insert anchors in the main view
                const placeholder = (n2.el = createComment('teleport start')
                    );
                const mainAnchor = (n2.anchor = createComment('teleport end')
                    );
                insert(placeholder, container, anchor);
                insert(mainAnchor, container, anchor);
                const target = (n2.target = resolveTarget(n2.props, querySelector));
                const targetAnchor = (n2.targetAnchor = createText(''));
                if (target) {
                    insert(targetAnchor, target);
                    // #2652 we could be teleporting from a non-SVG tree into an SVG tree
                    isSVG = isSVG || isTargetSVG(target);
                }
                else if (!disabled) {
                    warn('Invalid Teleport target on mount:', target, `(${typeof target})`);
                }
                const mount = (container, anchor) => {
                    // Teleport *always* has Array children. This is enforced in both the
                    // compiler and vnode children normalization.
                    if (shapeFlag & 16 /* ShapeFlags.ARRAY_CHILDREN */) {
                        mountChildren(children, container, anchor, parentComponent, parentSuspense, isSVG, slotScopeIds, optimized);
                    }
                };
                if (disabled) {
                    mount(container, mainAnchor);
                }
                else if (target) {
                    mount(target, targetAnchor);
                }
            }
            else {
                // update content
                n2.el = n1.el;
                const mainAnchor = (n2.anchor = n1.anchor);
                const target = (n2.target = n1.target);
                const targetAnchor = (n2.targetAnchor = n1.targetAnchor);
                const wasDisabled = isTeleportDisabled(n1.props);
                const currentContainer = wasDisabled ? container : target;
                const currentAnchor = wasDisabled ? mainAnchor : targetAnchor;
                isSVG = isSVG || isTargetSVG(target);
                if (dynamicChildren) {
                    // fast path when the teleport happens to be a block root
                    patchBlockChildren(n1.dynamicChildren, dynamicChildren, currentContainer, parentComponent, parentSuspense, isSVG, slotScopeIds);
                    // even in block tree mode we need to make sure all root-level nodes
                    // in the teleport inherit previous DOM references so that they can
                    // be moved in future patches.
                    traverseStaticChildren(n1, n2, true);
                }
                else if (!optimized) {
                    patchChildren(n1, n2, currentContainer, currentAnchor, parentComponent, parentSuspense, isSVG, slotScopeIds, false);
                }
                if (disabled) {
                    if (!wasDisabled) {
                        // enabled -> disabled
                        // move into main container
                        moveTeleport(n2, container, mainAnchor, internals, 1 /* TeleportMoveTypes.TOGGLE */);
                    }
                }
                else {
                    // target changed
                    if ((n2.props && n2.props.to) !== (n1.props && n1.props.to)) {
                        const nextTarget = (n2.target = resolveTarget(n2.props, querySelector));
                        if (nextTarget) {
                            moveTeleport(n2, nextTarget, null, internals, 0 /* TeleportMoveTypes.TARGET_CHANGE */);
                        }
                        else {
                            warn('Invalid Teleport target on update:', target, `(${typeof target})`);
                        }
                    }
                    else if (wasDisabled) {
                        // disabled -> enabled
                        // move into teleport target
                        moveTeleport(n2, target, targetAnchor, internals, 1 /* TeleportMoveTypes.TOGGLE */);
                    }
                }
            }
            updateCssVars(n2);
        },
        remove(vnode, parentComponent, parentSuspense, optimized, { um: unmount, o: { remove: hostRemove } }, doRemove) {
            const { shapeFlag, children, anchor, targetAnchor, target, props } = vnode;
            if (target) {
                hostRemove(targetAnchor);
            }
            // an unmounted teleport should always remove its children if not disabled
            if (doRemove || !isTeleportDisabled(props)) {
                hostRemove(anchor);
                if (shapeFlag & 16 /* ShapeFlags.ARRAY_CHILDREN */) {
                    for (let i = 0; i < children.length; i++) {
                        const child = children[i];
                        unmount(child, parentComponent, parentSuspense, true, !!child.dynamicChildren);
                    }
                }
            }
        },
        move: moveTeleport,
        hydrate: hydrateTeleport
    };
    function moveTeleport(vnode, container, parentAnchor, { o: { insert }, m: move }, moveType = 2 /* TeleportMoveTypes.REORDER */) {
        // move target anchor if this is a target change.
        if (moveType === 0 /* TeleportMoveTypes.TARGET_CHANGE */) {
            insert(vnode.targetAnchor, container, parentAnchor);
        }
        const { el, anchor, shapeFlag, children, props } = vnode;
        const isReorder = moveType === 2 /* TeleportMoveTypes.REORDER */;
        // move main view anchor if this is a re-order.
        if (isReorder) {
            insert(el, container, parentAnchor);
        }
        // if this is a re-order and teleport is enabled (content is in target)
        // do not move children. So the opposite is: only move children if this
        // is not a reorder, or the teleport is disabled
        if (!isReorder || isTeleportDisabled(props)) {
            // Teleport has either Array children or no children.
            if (shapeFlag & 16 /* ShapeFlags.ARRAY_CHILDREN */) {
                for (let i = 0; i < children.length; i++) {
                    move(children[i], container, parentAnchor, 2 /* MoveType.REORDER */);
                }
            }
        }
        // move main view anchor if this is a re-order.
        if (isReorder) {
            insert(anchor, container, parentAnchor);
        }
    }
    function hydrateTeleport(node, vnode, parentComponent, parentSuspense, slotScopeIds, optimized, { o: { nextSibling, parentNode, querySelector } }, hydrateChildren) {
        const target = (vnode.target = resolveTarget(vnode.props, querySelector));
        if (target) {
            // if multiple teleports rendered to the same target element, we need to
            // pick up from where the last teleport finished instead of the first node
            const targetNode = target._lpa || target.firstChild;
            if (vnode.shapeFlag & 16 /* ShapeFlags.ARRAY_CHILDREN */) {
                if (isTeleportDisabled(vnode.props)) {
                    vnode.anchor = hydrateChildren(nextSibling(node), vnode, parentNode(node), parentComponent, parentSuspense, slotScopeIds, optimized);
                    vnode.targetAnchor = targetNode;
                }
                else {
                    vnode.anchor = nextSibling(node);
                    // lookahead until we find the target anchor
                    // we cannot rely on return value of hydrateChildren() because there
                    // could be nested teleports
                    let targetAnchor = targetNode;
                    while (targetAnchor) {
                        targetAnchor = nextSibling(targetAnchor);
                        if (targetAnchor &&
                            targetAnchor.nodeType === 8 &&
                            targetAnchor.data === 'teleport anchor') {
                            vnode.targetAnchor = targetAnchor;
                            target._lpa =
                                vnode.targetAnchor && nextSibling(vnode.targetAnchor);
                            break;
                        }
                    }
                    hydrateChildren(targetNode, vnode, target, parentComponent, parentSuspense, slotScopeIds, optimized);
                }
            }
            updateCssVars(vnode);
        }
        return vnode.anchor && nextSibling(vnode.anchor);
    }
    // Force-casted public typing for h and TSX props inference
    const Teleport = TeleportImpl;
    function updateCssVars(vnode) {
        // presence of .ut method indicates owner component uses css vars.
        // code path here can assume browser environment.
        const ctx = vnode.ctx;
        if (ctx && ctx.ut) {
            let node = vnode.children[0].el;
            while (node !== vnode.targetAnchor) {
                if (node.nodeType === 1)
                    node.setAttribute('data-v-owner', ctx.uid);
                node = node.nextSibling;
            }
            ctx.ut();
        }
    }
  
    const Fragment = Symbol('Fragment' );
    const Text = Symbol('Text' );
    const Comment = Symbol('Comment' );
    const Static = Symbol('Static' );
    // Since v-if and v-for are the two possible ways node structure can dynamically
    // change, once we consider v-if branches and each v-for fragment a block, we
    // can divide a template into nested blocks, and within each block the node
    // structure would be stable. This allows us to skip most children diffing
    // and only worry about the dynamic nodes (indicated by patch flags).
    const blockStack = [];
    let currentBlock = null;
    /**
     * Open a block.
     * This must be called before `createBlock`. It cannot be part of `createBlock`
     * because the children of the block are evaluated before `createBlock` itself
     * is called. The generated code typically looks like this:
     *
     * ```js
     * function render() {
     *   return (openBlock(),createBlock('div', null, [...]))
     * }
     * ```
     * disableTracking is true when creating a v-for fragment block, since a v-for
     * fragment always diffs its children.
     *
     * @private
     */
    function openBlock(disableTracking = false) {
        blockStack.push((currentBlock = disableTracking ? null : []));
    }
    function closeBlock() {
        blockStack.pop();
        currentBlock = blockStack[blockStack.length - 1] || null;
    }
    // Whether we should be tracking dynamic child nodes inside a block.
    // Only tracks when this value is > 0
    // We are not using a simple boolean because this value may need to be
    // incremented/decremented by nested usage of v-once (see below)
    let isBlockTreeEnabled = 1;
    /**
     * Block tracking sometimes needs to be disabled, for example during the
     * creation of a tree that needs to be cached by v-once. The compiler generates
     * code like this:
     *
     * ``` js
     * _cache[1] || (
     *   setBlockTracking(-1),
     *   _cache[1] = createVNode(...),
     *   setBlockTracking(1),
     *   _cache[1]
     * )
     * ```
     *
     * @private
     */
    function setBlockTracking(value) {
        isBlockTreeEnabled += value;
    }
    function setupBlock(vnode) {
        // save current block children on the block vnode
        vnode.dynamicChildren =
            isBlockTreeEnabled > 0 ? currentBlock || EMPTY_ARR : null;
        // close block
        closeBlock();
        // a block is always going to be patched, so track it as a child of its
        // parent block
        if (isBlockTreeEnabled > 0 && currentBlock) {
            currentBlock.push(vnode);
        }
        return vnode;
    }
    /**
     * @private
     */
    function createElementBlock(type, props, children, patchFlag, dynamicProps, shapeFlag) {
        return setupBlock(createBaseVNode(type, props, children, patchFlag, dynamicProps, shapeFlag, true /* isBlock */));
    }
    /**
     * Create a block root vnode. Takes the same exact arguments as `createVNode`.
     * A block root keeps track of dynamic nodes within the block in the
     * `dynamicChildren` array.
     *
     * @private
     */
    function createBlock(type, props, children, patchFlag, dynamicProps) {
        return setupBlock(createVNode(type, props, children, patchFlag, dynamicProps, true /* isBlock: prevent a block from tracking itself */));
    }
    function isVNode(value) {
        return value ? value.__v_isVNode === true : false;
    }
    function isSameVNodeType(n1, n2) {
        if (n2.shapeFlag & 6 /* ShapeFlags.COMPONENT */ &&
            hmrDirtyComponents.has(n2.type)) {
            // #7042, ensure the vnode being unmounted during HMR
            // bitwise operations to remove keep alive flags
            n1.shapeFlag &= ~256 /* ShapeFlags.COMPONENT_SHOULD_KEEP_ALIVE */;
            n2.shapeFlag &= ~512 /* ShapeFlags.COMPONENT_KEPT_ALIVE */;
            // HMR only: if the component has been hot-updated, force a reload.
            return false;
        }
        return n1.type === n2.type && n1.key === n2.key;
    }
    let vnodeArgsTransformer;
    /**
     * Internal API for registering an arguments transform for createVNode
     * used for creating stubs in the test-utils
     * It is *internal* but needs to be exposed for test-utils to pick up proper
     * typings
     */
    function transformVNodeArgs(transformer) {
        vnodeArgsTransformer = transformer;
    }
    const createVNodeWithArgsTransform = (...args) => {
        return _createVNode(...(vnodeArgsTransformer
            ? vnodeArgsTransformer(args, currentRenderingInstance)
            : args));
    };
    const InternalObjectKey = `__vInternal`;
    const normalizeKey = ({ key }) => key != null ? key : null;
    const normalizeRef = ({ ref, ref_key, ref_for }) => {
        return (ref != null
            ? isString(ref) || isRef(ref) || isFunction(ref)
                ? { i: currentRenderingInstance, r: ref, k: ref_key, f: !!ref_for }
                : ref
            : null);
    };
    function createBaseVNode(type, props = null, children = null, patchFlag = 0, dynamicProps = null, shapeFlag = type === Fragment ? 0 : 1 /* ShapeFlags.ELEMENT */, isBlockNode = false, needFullChildrenNormalization = false) {
        const vnode = {
            __v_isVNode: true,
            __v_skip: true,
            type,
            props,
            key: props && normalizeKey(props),
            ref: props && normalizeRef(props),
            scopeId: currentScopeId,
            slotScopeIds: null,
            children,
            component: null,
            suspense: null,
            ssContent: null,
            ssFallback: null,
            dirs: null,
            transition: null,
            el: null,
            anchor: null,
            target: null,
            targetAnchor: null,
            staticCount: 0,
            shapeFlag,
            patchFlag,
            dynamicProps,
            dynamicChildren: null,
            appContext: null,
            ctx: currentRenderingInstance
        };
        if (needFullChildrenNormalization) {
            normalizeChildren(vnode, children);
            // normalize suspense children
            if (shapeFlag & 128 /* ShapeFlags.SUSPENSE */) {
                type.normalize(vnode);
            }
        }
        else if (children) {
            // compiled element vnode - if children is passed, only possible types are
            // string or Array.
            vnode.shapeFlag |= isString(children)
                ? 8 /* ShapeFlags.TEXT_CHILDREN */
                : 16 /* ShapeFlags.ARRAY_CHILDREN */;
        }
        // validate key
        if (vnode.key !== vnode.key) {
            warn(`VNode created with invalid key (NaN). VNode type:`, vnode.type);
        }
        // track vnode for block tree
        if (isBlockTreeEnabled > 0 &&
            // avoid a block node from tracking itself
            !isBlockNode &&
            // has current parent block
            currentBlock &&
            // presence of a patch flag indicates this node needs patching on updates.
            // component nodes also should always be patched, because even if the
            // component doesn't need to update, it needs to persist the instance on to
            // the next vnode so that it can be properly unmounted later.
            (vnode.patchFlag > 0 || shapeFlag & 6 /* ShapeFlags.COMPONENT */) &&
            // the EVENTS flag is only for hydration and if it is the only flag, the
            // vnode should not be considered dynamic due to handler caching.
            vnode.patchFlag !== 32 /* PatchFlags.HYDRATE_EVENTS */) {
            currentBlock.push(vnode);
        }
        return vnode;
    }
    const createVNode = (createVNodeWithArgsTransform );
    function _createVNode(type, props = null, children = null, patchFlag = 0, dynamicProps = null, isBlockNode = false) {
        if (!type || type === NULL_DYNAMIC_COMPONENT) {
            if (!type) {
                warn(`Invalid vnode type when creating vnode: ${type}.`);
            }
            type = Comment;
        }
        if (isVNode(type)) {
            // createVNode receiving an existing vnode. This happens in cases like
            // <component :is="vnode"/>
            // #2078 make sure to merge refs during the clone instead of overwriting it
            const cloned = cloneVNode(type, props, true /* mergeRef: true */);
            if (children) {
                normalizeChildren(cloned, children);
            }
            if (isBlockTreeEnabled > 0 && !isBlockNode && currentBlock) {
                if (cloned.shapeFlag & 6 /* ShapeFlags.COMPONENT */) {
                    currentBlock[currentBlock.indexOf(type)] = cloned;
                }
                else {
                    currentBlock.push(cloned);
                }
            }
            cloned.patchFlag |= -2 /* PatchFlags.BAIL */;
            return cloned;
        }
        // class component normalization.
        if (isClassComponent(type)) {
            type = type.__vccOpts;
        }
        // class & style normalization.
        if (props) {
            // for reactive or proxy objects, we need to clone it to enable mutation.
            props = guardReactiveProps(props);
            let { class: klass, style } = props;
            if (klass && !isString(klass)) {
                props.class = normalizeClass(klass);
            }
            if (isObject(style)) {
                // reactive state objects need to be cloned since they are likely to be
                // mutated
                if (isProxy(style) && !isArray(style)) {
                    style = extend({}, style);
                }
                props.style = normalizeStyle(style);
            }
        }
        // encode the vnode type information into a bitmap
        const shapeFlag = isString(type)
            ? 1 /* ShapeFlags.ELEMENT */
            : isSuspense(type)
                ? 128 /* ShapeFlags.SUSPENSE */
                : isTeleport(type)
                    ? 64 /* ShapeFlags.TELEPORT */
                    : isObject(type)
                        ? 4 /* ShapeFlags.STATEFUL_COMPONENT */
                        : isFunction(type)
                            ? 2 /* ShapeFlags.FUNCTIONAL_COMPONENT */
                            : 0;
        if (shapeFlag & 4 /* ShapeFlags.STATEFUL_COMPONENT */ && isProxy(type)) {
            type = toRaw(type);
            warn(`Vue received a Component which was made a reactive object. This can ` +
                `lead to unnecessary performance overhead, and should be avoided by ` +
                `marking the component with \`markRaw\` or using \`shallowRef\` ` +
                `instead of \`ref\`.`, `\nComponent that was made reactive: `, type);
        }
        return createBaseVNode(type, props, children, patchFlag, dynamicProps, shapeFlag, isBlockNode, true);
    }
    function guardReactiveProps(props) {
        if (!props)
            return null;
        return isProxy(props) || InternalObjectKey in props
            ? extend({}, props)
            : props;
    }
    function cloneVNode(vnode, extraProps, mergeRef = false) {
        // This is intentionally NOT using spread or extend to avoid the runtime
        // key enumeration cost.
        const { props, ref, patchFlag, children } = vnode;
        const mergedProps = extraProps ? mergeProps(props || {}, extraProps) : props;
        const cloned = {
            __v_isVNode: true,
            __v_skip: true,
            type: vnode.type,
            props: mergedProps,
            key: mergedProps && normalizeKey(mergedProps),
            ref: extraProps && extraProps.ref
                ? // #2078 in the case of <component :is="vnode" ref="extra"/>
                    // if the vnode itself already has a ref, cloneVNode will need to merge
                    // the refs so the single vnode can be set on multiple refs
                    mergeRef && ref
                        ? isArray(ref)
                            ? ref.concat(normalizeRef(extraProps))
                            : [ref, normalizeRef(extraProps)]
                        : normalizeRef(extraProps)
                : ref,
            scopeId: vnode.scopeId,
            slotScopeIds: vnode.slotScopeIds,
            children: patchFlag === -1 /* PatchFlags.HOISTED */ && isArray(children)
                ? children.map(deepCloneVNode)
                : children,
            target: vnode.target,
            targetAnchor: vnode.targetAnchor,
            staticCount: vnode.staticCount,
            shapeFlag: vnode.shapeFlag,
            // if the vnode is cloned with extra props, we can no longer assume its
            // existing patch flag to be reliable and need to add the FULL_PROPS flag.
            // note: preserve flag for fragments since they use the flag for children
            // fast paths only.
            patchFlag: extraProps && vnode.type !== Fragment
                ? patchFlag === -1 // hoisted node
                    ? 16 /* PatchFlags.FULL_PROPS */
                    : patchFlag | 16 /* PatchFlags.FULL_PROPS */
                : patchFlag,
            dynamicProps: vnode.dynamicProps,
            dynamicChildren: vnode.dynamicChildren,
            appContext: vnode.appContext,
            dirs: vnode.dirs,
            transition: vnode.transition,
            // These should technically only be non-null on mounted VNodes. However,
            // they *should* be copied for kept-alive vnodes. So we just always copy
            // them since them being non-null during a mount doesn't affect the logic as
            // they will simply be overwritten.
            component: vnode.component,
            suspense: vnode.suspense,
            ssContent: vnode.ssContent && cloneVNode(vnode.ssContent),
            ssFallback: vnode.ssFallback && cloneVNode(vnode.ssFallback),
            el: vnode.el,
            anchor: vnode.anchor,
            ctx: vnode.ctx,
            ce: vnode.ce
        };
        return cloned;
    }
    /**
     * Dev only, for HMR of hoisted vnodes reused in v-for
     * https://github.com/vitejs/vite/issues/2022
     */
    function deepCloneVNode(vnode) {
        const cloned = cloneVNode(vnode);
        if (isArray(vnode.children)) {
            cloned.children = vnode.children.map(deepCloneVNode);
        }
        return cloned;
    }
    /**
     * @private
     */
    function createTextVNode(text = ' ', flag = 0) {
        return createVNode(Text, null, text, flag);
    }
    /**
     * @private
     */
    function createStaticVNode(content, numberOfNodes) {
        // A static vnode can contain multiple stringified elements, and the number
        // of elements is necessary for hydration.
        const vnode = createVNode(Static, null, content);
        vnode.staticCount = numberOfNodes;
        return vnode;
    }
    /**
     * @private
     */
    function createCommentVNode(text = '', 
    // when used as the v-else branch, the comment node must be created as a
    // block to ensure correct updates.
    asBlock = false) {
        return asBlock
            ? (openBlock(), createBlock(Comment, null, text))
            : createVNode(Comment, null, text);
    }
    function normalizeVNode(child) {
        if (child == null || typeof child === 'boolean') {
            // empty placeholder
            return createVNode(Comment);
        }
        else if (isArray(child)) {
            // fragment
            return createVNode(Fragment, null, 
            // #3666, avoid reference pollution when reusing vnode
            child.slice());
        }
        else if (typeof child === 'object') {
            // already vnode, this should be the most common since compiled templates
            // always produce all-vnode children arrays
            return cloneIfMounted(child);
        }
        else {
            // strings and numbers
            return createVNode(Text, null, String(child));
        }
    }
    // optimized normalization for template-compiled render fns
    function cloneIfMounted(child) {
        return (child.el === null && child.patchFlag !== -1 /* PatchFlags.HOISTED */) ||
            child.memo
            ? child
            : cloneVNode(child);
    }
    function normalizeChildren(vnode, children) {
        let type = 0;
        const { shapeFlag } = vnode;
        if (children == null) {
            children = null;
        }
        else if (isArray(children)) {
            type = 16 /* ShapeFlags.ARRAY_CHILDREN */;
        }
        else if (typeof children === 'object') {
            if (shapeFlag & (1 /* ShapeFlags.ELEMENT */ | 64 /* ShapeFlags.TELEPORT */)) {
                // Normalize slot to plain children for plain element and Teleport
                const slot = children.default;
                if (slot) {
                    // _c marker is added by withCtx() indicating this is a compiled slot
                    slot._c && (slot._d = false);
                    normalizeChildren(vnode, slot());
                    slot._c && (slot._d = true);
                }
                return;
            }
            else {
                type = 32 /* ShapeFlags.SLOTS_CHILDREN */;
                const slotFlag = children._;
                if (!slotFlag && !(InternalObjectKey in children)) {
                    children._ctx = currentRenderingInstance;
                }
                else if (slotFlag === 3 /* SlotFlags.FORWARDED */ && currentRenderingInstance) {
                    // a child component receives forwarded slots from the parent.
                    // its slot type is determined by its parent's slot type.
                    if (currentRenderingInstance.slots._ === 1 /* SlotFlags.STABLE */) {
                        children._ = 1 /* SlotFlags.STABLE */;
                    }
                    else {
                        children._ = 2 /* SlotFlags.DYNAMIC */;
                        vnode.patchFlag |= 1024 /* PatchFlags.DYNAMIC_SLOTS */;
                    }
                }
            }
        }
        else if (isFunction(children)) {
            children = { default: children, _ctx: currentRenderingInstance };
            type = 32 /* ShapeFlags.SLOTS_CHILDREN */;
        }
        else {
            children = String(children);
            // force teleport children to array so it can be moved around
            if (shapeFlag & 64 /* ShapeFlags.TELEPORT */) {
                type = 16 /* ShapeFlags.ARRAY_CHILDREN */;
                children = [createTextVNode(children)];
            }
            else {
                type = 8 /* ShapeFlags.TEXT_CHILDREN */;
            }
        }
        vnode.children = children;
        vnode.shapeFlag |= type;
    }
    function mergeProps(...args) {
        const ret = {};
        for (let i = 0; i < args.length; i++) {
            const toMerge = args[i];
            for (const key in toMerge) {
                if (key === 'class') {
                    if (ret.class !== toMerge.class) {
                        ret.class = normalizeClass([ret.class, toMerge.class]);
                    }
                }
                else if (key === 'style') {
                    ret.style = normalizeStyle([ret.style, toMerge.style]);
                }
                else if (isOn(key)) {
                    const existing = ret[key];
                    const incoming = toMerge[key];
                    if (incoming &&
                        existing !== incoming &&
                        !(isArray(existing) && existing.includes(incoming))) {
                        ret[key] = existing
                            ? [].concat(existing, incoming)
                            : incoming;
                    }
                }
                else if (key !== '') {
                    ret[key] = toMerge[key];
                }
            }
        }
        return ret;
    }
    function invokeVNodeHook(hook, instance, vnode, prevVNode = null) {
        callWithAsyncErrorHandling(hook, instance, 7 /* ErrorCodes.VNODE_HOOK */, [
            vnode,
            prevVNode
        ]);
    }
  
    const emptyAppContext = createAppContext();
    let uid = 0;
    function createComponentInstance(vnode, parent, suspense) {
        const type = vnode.type;
        // inherit parent app context - or - if root, adopt from root vnode
        const appContext = (parent ? parent.appContext : vnode.appContext) || emptyAppContext;
        const instance = {
            uid: uid++,
            vnode,
            type,
            parent,
            appContext,
            root: null,
            next: null,
            subTree: null,
            effect: null,
            update: null,
            scope: new EffectScope(true /* detached */),
            render: null,
            proxy: null,
            exposed: null,
            exposeProxy: null,
            withProxy: null,
            provides: parent ? parent.provides : Object.create(appContext.provides),
            accessCache: null,
            renderCache: [],
            // local resolved assets
            components: null,
            directives: null,
            // resolved props and emits options
            propsOptions: normalizePropsOptions(type, appContext),
            emitsOptions: normalizeEmitsOptions(type, appContext),
            // emit
            emit: null,
            emitted: null,
            // props default value
            propsDefaults: EMPTY_OBJ,
            // inheritAttrs
            inheritAttrs: type.inheritAttrs,
            // state
            ctx: EMPTY_OBJ,
            data: EMPTY_OBJ,
            props: EMPTY_OBJ,
            attrs: EMPTY_OBJ,
            slots: EMPTY_OBJ,
            refs: EMPTY_OBJ,
            setupState: EMPTY_OBJ,
            setupContext: null,
            // suspense related
            suspense,
            suspenseId: suspense ? suspense.pendingId : 0,
            asyncDep: null,
            asyncResolved: false,
            // lifecycle hooks
            // not using enums here because it results in computed properties
            isMounted: false,
            isUnmounted: false,
            isDeactivated: false,
            bc: null,
            c: null,
            bm: null,
            m: null,
            bu: null,
            u: null,
            um: null,
            bum: null,
            da: null,
            a: null,
            rtg: null,
            rtc: null,
            ec: null,
            sp: null
        };
        {
            instance.ctx = createDevRenderContext(instance);
        }
        instance.root = parent ? parent.root : instance;
        instance.emit = emit.bind(null, instance);
        // apply custom element special handling
        if (vnode.ce) {
            vnode.ce(instance);
        }
        return instance;
    }
    let currentInstance = null;
    const getCurrentInstance = () => currentInstance || currentRenderingInstance;
    const setCurrentInstance = (instance) => {
        currentInstance = instance;
        instance.scope.on();
    };
    const unsetCurrentInstance = () => {
        currentInstance && currentInstance.scope.off();
        currentInstance = null;
    };
    const isBuiltInTag = /*#__PURE__*/ makeMap('slot,component');
    function validateComponentName(name, config) {
        const appIsNativeTag = config.isNativeTag || NO;
        if (isBuiltInTag(name) || appIsNativeTag(name)) {
            warn('Do not use built-in or reserved HTML elements as component id: ' + name);
        }
    }
    function isStatefulComponent(instance) {
        return instance.vnode.shapeFlag & 4 /* ShapeFlags.STATEFUL_COMPONENT */;
    }
    let isInSSRComponentSetup = false;
    function setupComponent(instance, isSSR = false) {
        isInSSRComponentSetup = isSSR;
        const { props, children } = instance.vnode;
        const isStateful = isStatefulComponent(instance);
        initProps(instance, props, isStateful, isSSR);
        initSlots(instance, children);
        const setupResult = isStateful
            ? setupStatefulComponent(instance, isSSR)
            : undefined;
        isInSSRComponentSetup = false;
        return setupResult;
    }
    function setupStatefulComponent(instance, isSSR) {
        var _a;
        const Component = instance.type;
        {
            if (Component.name) {
                validateComponentName(Component.name, instance.appContext.config);
            }
            if (Component.components) {
                const names = Object.keys(Component.components);
                for (let i = 0; i < names.length; i++) {
                    validateComponentName(names[i], instance.appContext.config);
                }
            }
            if (Component.directives) {
                const names = Object.keys(Component.directives);
                for (let i = 0; i < names.length; i++) {
                    validateDirectiveName(names[i]);
                }
            }
            if (Component.compilerOptions && isRuntimeOnly()) {
                warn(`"compilerOptions" is only supported when using a build of Vue that ` +
                    `includes the runtime compiler. Since you are using a runtime-only ` +
                    `build, the options should be passed via your build tool config instead.`);
            }
        }
        // 0. create render proxy property access cache
        instance.accessCache = Object.create(null);
        // 1. create public instance / render proxy
        // also mark it raw so it's never observed
        instance.proxy = markRaw(new Proxy(instance.ctx, PublicInstanceProxyHandlers));
        {
            exposePropsOnRenderContext(instance);
        }
        // 2. call setup()
        const { setup } = Component;
        if (setup) {
            const setupContext = (instance.setupContext =
                setup.length > 1 ? createSetupContext(instance) : null);
            setCurrentInstance(instance);
            pauseTracking();
            const setupResult = callWithErrorHandling(setup, instance, 0 /* ErrorCodes.SETUP_FUNCTION */, [shallowReadonly(instance.props) , setupContext]);
            resetTracking();
            unsetCurrentInstance();
            if (isPromise(setupResult)) {
                setupResult.then(unsetCurrentInstance, unsetCurrentInstance);
                if (isSSR) {
                    // return the promise so server-renderer can wait on it
                    return setupResult
                        .then((resolvedResult) => {
                        handleSetupResult(instance, resolvedResult, isSSR);
                    })
                        .catch(e => {
                        handleError(e, instance, 0 /* ErrorCodes.SETUP_FUNCTION */);
                    });
                }
                else {
                    // async setup returned Promise.
                    // bail here and wait for re-entry.
                    instance.asyncDep = setupResult;
                    if (!instance.suspense) {
                        const name = (_a = Component.name) !== null && _a !== void 0 ? _a : 'Anonymous';
                        warn(`Component <${name}>: setup function returned a promise, but no ` +
                            `<Suspense> boundary was found in the parent component tree. ` +
                            `A component with async setup() must be nested in a <Suspense> ` +
                            `in order to be rendered.`);
                    }
                }
            }
            else {
                handleSetupResult(instance, setupResult, isSSR);
            }
        }
        else {
            finishComponentSetup(instance, isSSR);
        }
    }
    function handleSetupResult(instance, setupResult, isSSR) {
        if (isFunction(setupResult)) {
            // setup returned an inline render function
            {
                instance.render = setupResult;
            }
        }
        else if (isObject(setupResult)) {
            if (isVNode(setupResult)) {
                warn(`setup() should not return VNodes directly - ` +
                    `return a render function instead.`);
            }
            // setup returned bindings.
            // assuming a render function compiled from template is present.
            {
                instance.devtoolsRawSetupState = setupResult;
            }
            instance.setupState = proxyRefs(setupResult);
            {
                exposeSetupStateOnRenderContext(instance);
            }
        }
        else if (setupResult !== undefined) {
            warn(`setup() should return an object. Received: ${setupResult === null ? 'null' : typeof setupResult}`);
        }
        finishComponentSetup(instance, isSSR);
    }
    let compile$1;
    let installWithProxy;
    /**
     * For runtime-dom to register the compiler.
     * Note the exported method uses any to avoid d.ts relying on the compiler types.
     */
    function registerRuntimeCompiler(_compile) {
        compile$1 = _compile;
        installWithProxy = i => {
            if (i.render._rc) {
                i.withProxy = new Proxy(i.ctx, RuntimeCompiledPublicInstanceProxyHandlers);
            }
        };
    }
    // dev only
    const isRuntimeOnly = () => !compile$1;
    function finishComponentSetup(instance, isSSR, skipOptions) {
        const Component = instance.type;
        // template / render function normalization
        // could be already set when returned from setup()
        if (!instance.render) {
            // only do on-the-fly compile if not in SSR - SSR on-the-fly compilation
            // is done by server-renderer
            if (!isSSR && compile$1 && !Component.render) {
                const template = Component.template ||
                    resolveMergedOptions(instance).template;
                if (template) {
                    {
                        startMeasure(instance, `compile`);
                    }
                    const { isCustomElement, compilerOptions } = instance.appContext.config;
                    const { delimiters, compilerOptions: componentCompilerOptions } = Component;
                    const finalCompilerOptions = extend(extend({
                        isCustomElement,
                        delimiters
                    }, compilerOptions), componentCompilerOptions);
                    Component.render = compile$1(template, finalCompilerOptions);
                    {
                        endMeasure(instance, `compile`);
                    }
                }
            }
            instance.render = (Component.render || NOOP);
            // for runtime-compiled render functions using `with` blocks, the render
            // proxy used needs a different `has` handler which is more performant and
            // also only allows a whitelist of globals to fallthrough.
            if (installWithProxy) {
                installWithProxy(instance);
            }
        }
        // support for 2.x options
        {
            setCurrentInstance(instance);
            pauseTracking();
            applyOptions(instance);
            resetTracking();
            unsetCurrentInstance();
        }
        // warn missing template/render
        // the runtime compilation of template in SSR is done by server-render
        if (!Component.render && instance.render === NOOP && !isSSR) {
            /* istanbul ignore if */
            if (!compile$1 && Component.template) {
                warn(`Component provided template option but ` +
                    `runtime compilation is not supported in this build of Vue.` +
                    (` Use "vue.global.js" instead.`
                                ) /* should not happen */);
            }
            else {
                warn(`Component is missing template or render function.`);
            }
        }
    }
    function createAttrsProxy(instance) {
        return new Proxy(instance.attrs, {
                get(target, key) {
                    markAttrsAccessed();
                    track(instance, "get" /* TrackOpTypes.GET */, '$attrs');
                    return target[key];
                },
                set() {
                    warn(`setupContext.attrs is readonly.`);
                    return false;
                },
                deleteProperty() {
                    warn(`setupContext.attrs is readonly.`);
                    return false;
                }
            }
            );
    }
    function createSetupContext(instance) {
        const expose = exposed => {
            {
                if (instance.exposed) {
                    warn(`expose() should be called only once per setup().`);
                }
                if (exposed != null) {
                    let exposedType = typeof exposed;
                    if (exposedType === 'object') {
                        if (isArray(exposed)) {
                            exposedType = 'array';
                        }
                        else if (isRef(exposed)) {
                            exposedType = 'ref';
                        }
                    }
                    if (exposedType !== 'object') {
                        warn(`expose() should be passed a plain object, received ${exposedType}.`);
                    }
                }
            }
            instance.exposed = exposed || {};
        };
        let attrs;
        {
            // We use getters in dev in case libs like test-utils overwrite instance
            // properties (overwrites should not be done in prod)
            return Object.freeze({
                get attrs() {
                    return attrs || (attrs = createAttrsProxy(instance));
                },
                get slots() {
                    return shallowReadonly(instance.slots);
                },
                get emit() {
                    return (event, ...args) => instance.emit(event, ...args);
                },
                expose
            });
        }
    }
    function getExposeProxy(instance) {
        if (instance.exposed) {
            return (instance.exposeProxy ||
                (instance.exposeProxy = new Proxy(proxyRefs(markRaw(instance.exposed)), {
                    get(target, key) {
                        if (key in target) {
                            return target[key];
                        }
                        else if (key in publicPropertiesMap) {
                            return publicPropertiesMap[key](instance);
                        }
                    },
                    has(target, key) {
                        return key in target || key in publicPropertiesMap;
                    }
                })));
        }
    }
    const classifyRE = /(?:^|[-_])(\w)/g;
    const classify = (str) => str.replace(classifyRE, c => c.toUpperCase()).replace(/[-_]/g, '');
    function getComponentName(Component, includeInferred = true) {
        return isFunction(Component)
            ? Component.displayName || Component.name
            : Component.name || (includeInferred && Component.__name);
    }
    /* istanbul ignore next */
    function formatComponentName(instance, Component, isRoot = false) {
        let name = getComponentName(Component);
        if (!name && Component.__file) {
            const match = Component.__file.match(/([^/\\]+)\.\w+$/);
            if (match) {
                name = match[1];
            }
        }
        if (!name && instance && instance.parent) {
            // try to infer the name based on reverse resolution
            const inferFromRegistry = (registry) => {
                for (const key in registry) {
                    if (registry[key] === Component) {
                        return key;
                    }
                }
            };
            name =
                inferFromRegistry(instance.components ||
                    instance.parent.type.components) || inferFromRegistry(instance.appContext.components);
        }
        return name ? classify(name) : isRoot ? `App` : `Anonymous`;
    }
    function isClassComponent(value) {
        return isFunction(value) && '__vccOpts' in value;
    }
  
    const computed = ((getterOrOptions, debugOptions) => {
        // @ts-ignore
        return computed$1(getterOrOptions, debugOptions, isInSSRComponentSetup);
    });
  
    // dev only
    const warnRuntimeUsage = (method) => warn(`${method}() is a compiler-hint helper that is only usable inside ` +
        `<script setup> of a single file component. Its arguments should be ` +
        `compiled away and passing it at runtime has no effect.`);
    // implementation
    function defineProps() {
        {
            warnRuntimeUsage(`defineProps`);
        }
        return null;
    }
    // implementation
    function defineEmits() {
        {
            warnRuntimeUsage(`defineEmits`);
        }
        return null;
    }
    /**
     * Vue `<script setup>` compiler macro for declaring a component's exposed
     * instance properties when it is accessed by a parent component via template
     * refs.
     *
     * `<script setup>` components are closed by default - i.e. variables inside
     * the `<script setup>` scope is not exposed to parent unless explicitly exposed
     * via `defineExpose`.
     *
     * This is only usable inside `<script setup>`, is compiled away in the
     * output and should **not** be actually called at runtime.
     */
    function defineExpose(exposed) {
        {
            warnRuntimeUsage(`defineExpose`);
        }
    }
    /**
     * Vue `<script setup>` compiler macro for providing props default values when
     * using type-based `defineProps` declaration.
     *
     * Example usage:
     * ```ts
     * withDefaults(defineProps<{
     *   size?: number
     *   labels?: string[]
     * }>(), {
     *   size: 3,
     *   labels: () => ['default label']
     * })
     * ```
     *
     * This is only usable inside `<script setup>`, is compiled away in the output
     * and should **not** be actually called at runtime.
     */
    function withDefaults(props, defaults) {
        {
            warnRuntimeUsage(`withDefaults`);
        }
        return null;
    }
    function useSlots() {
        return getContext().slots;
    }
    function useAttrs() {
        return getContext().attrs;
    }
    function getContext() {
        const i = getCurrentInstance();
        if (!i) {
            warn(`useContext() called without active instance.`);
        }
        return i.setupContext || (i.setupContext = createSetupContext(i));
    }
    /**
     * Runtime helper for merging default declarations. Imported by compiled code
     * only.
     * @internal
     */
    function mergeDefaults(raw, defaults) {
        const props = isArray(raw)
            ? raw.reduce((normalized, p) => ((normalized[p] = {}), normalized), {})
            : raw;
        for (const key in defaults) {
            const opt = props[key];
            if (opt) {
                if (isArray(opt) || isFunction(opt)) {
                    props[key] = { type: opt, default: defaults[key] };
                }
                else {
                    opt.default = defaults[key];
                }
            }
            else if (opt === null) {
                props[key] = { default: defaults[key] };
            }
            else {
                warn(`props default key "${key}" has no corresponding declaration.`);
            }
        }
        return props;
    }
    /**
     * Used to create a proxy for the rest element when destructuring props with
     * defineProps().
     * @internal
     */
    function createPropsRestProxy(props, excludedKeys) {
        const ret = {};
        for (const key in props) {
            if (!excludedKeys.includes(key)) {
                Object.defineProperty(ret, key, {
                    enumerable: true,
                    get: () => props[key]
                });
            }
        }
        return ret;
    }
    /**
     * `<script setup>` helper for persisting the current instance context over
     * async/await flows.
     *
     * `@vue/compiler-sfc` converts the following:
     *
     * ```ts
     * const x = await foo()
     * ```
     *
     * into:
     *
     * ```ts
     * let __temp, __restore
     * const x = (([__temp, __restore] = withAsyncContext(() => foo())),__temp=await __temp,__restore(),__temp)
     * ```
     * @internal
     */
    function withAsyncContext(getAwaitable) {
        const ctx = getCurrentInstance();
        if (!ctx) {
            warn(`withAsyncContext called without active current instance. ` +
                `This is likely a bug.`);
        }
        let awaitable = getAwaitable();
        unsetCurrentInstance();
        if (isPromise(awaitable)) {
            awaitable = awaitable.catch(e => {
                setCurrentInstance(ctx);
                throw e;
            });
        }
        return [awaitable, () => setCurrentInstance(ctx)];
    }
  
    // Actual implementation
    function h(type, propsOrChildren, children) {
        const l = arguments.length;
        if (l === 2) {
            if (isObject(propsOrChildren) && !isArray(propsOrChildren)) {
                // single vnode without props
                if (isVNode(propsOrChildren)) {
                    return createVNode(type, null, [propsOrChildren]);
                }
                // props without children
                return createVNode(type, propsOrChildren);
            }
            else {
                // omit props
                return createVNode(type, null, propsOrChildren);
            }
        }
        else {
            if (l > 3) {
                children = Array.prototype.slice.call(arguments, 2);
            }
            else if (l === 3 && isVNode(children)) {
                children = [children];
            }
            return createVNode(type, propsOrChildren, children);
        }
    }
  
    const ssrContextKey = Symbol(`ssrContext` );
    const useSSRContext = () => {
        {
            warn(`useSSRContext() is not supported in the global build.`);
        }
    };
  
    function initCustomFormatter() {
        /* eslint-disable no-restricted-globals */
        if (typeof window === 'undefined') {
            return;
        }
        const vueStyle = { style: 'color:#3ba776' };
        const numberStyle = { style: 'color:#0b1bc9' };
        const stringStyle = { style: 'color:#b62e24' };
        const keywordStyle = { style: 'color:#9d288c' };
        // custom formatter for Chrome
        // https://www.mattzeunert.com/2016/02/19/custom-chrome-devtools-object-formatters.html
        const formatter = {
            header(obj) {
                // TODO also format ComponentPublicInstance & ctx.slots/attrs in setup
                if (!isObject(obj)) {
                    return null;
                }
                if (obj.__isVue) {
                    return ['div', vueStyle, `VueInstance`];
                }
                else if (isRef(obj)) {
                    return [
                        'div',
                        {},
                        ['span', vueStyle, genRefFlag(obj)],
                        '<',
                        formatValue(obj.value),
                        `>`
                    ];
                }
                else if (isReactive(obj)) {
                    return [
                        'div',
                        {},
                        ['span', vueStyle, isShallow(obj) ? 'ShallowReactive' : 'Reactive'],
                        '<',
                        formatValue(obj),
                        `>${isReadonly(obj) ? ` (readonly)` : ``}`
                    ];
                }
                else if (isReadonly(obj)) {
                    return [
                        'div',
                        {},
                        ['span', vueStyle, isShallow(obj) ? 'ShallowReadonly' : 'Readonly'],
                        '<',
                        formatValue(obj),
                        '>'
                    ];
                }
                return null;
            },
            hasBody(obj) {
                return obj && obj.__isVue;
            },
            body(obj) {
                if (obj && obj.__isVue) {
                    return [
                        'div',
                        {},
                        ...formatInstance(obj.$)
                    ];
                }
            }
        };
        function formatInstance(instance) {
            const blocks = [];
            if (instance.type.props && instance.props) {
                blocks.push(createInstanceBlock('props', toRaw(instance.props)));
            }
            if (instance.setupState !== EMPTY_OBJ) {
                blocks.push(createInstanceBlock('setup', instance.setupState));
            }
            if (instance.data !== EMPTY_OBJ) {
                blocks.push(createInstanceBlock('data', toRaw(instance.data)));
            }
            const computed = extractKeys(instance, 'computed');
            if (computed) {
                blocks.push(createInstanceBlock('computed', computed));
            }
            const injected = extractKeys(instance, 'inject');
            if (injected) {
                blocks.push(createInstanceBlock('injected', injected));
            }
            blocks.push([
                'div',
                {},
                [
                    'span',
                    {
                        style: keywordStyle.style + ';opacity:0.66'
                    },
                    '$ (internal): '
                ],
                ['object', { object: instance }]
            ]);
            return blocks;
        }
        function createInstanceBlock(type, target) {
            target = extend({}, target);
            if (!Object.keys(target).length) {
                return ['span', {}];
            }
            return [
                'div',
                { style: 'line-height:1.25em;margin-bottom:0.6em' },
                [
                    'div',
                    {
                        style: 'color:#476582'
                    },
                    type
                ],
                [
                    'div',
                    {
                        style: 'padding-left:1.25em'
                    },
                    ...Object.keys(target).map(key => {
                        return [
                            'div',
                            {},
                            ['span', keywordStyle, key + ': '],
                            formatValue(target[key], false)
                        ];
                    })
                ]
            ];
        }
        function formatValue(v, asRaw = true) {
            if (typeof v === 'number') {
                return ['span', numberStyle, v];
            }
            else if (typeof v === 'string') {
                return ['span', stringStyle, JSON.stringify(v)];
            }
            else if (typeof v === 'boolean') {
                return ['span', keywordStyle, v];
            }
            else if (isObject(v)) {
                return ['object', { object: asRaw ? toRaw(v) : v }];
            }
            else {
                return ['span', stringStyle, String(v)];
            }
        }
        function extractKeys(instance, type) {
            const Comp = instance.type;
            if (isFunction(Comp)) {
                return;
            }
            const extracted = {};
            for (const key in instance.ctx) {
                if (isKeyOfType(Comp, key, type)) {
                    extracted[key] = instance.ctx[key];
                }
            }
            return extracted;
        }
        function isKeyOfType(Comp, key, type) {
            const opts = Comp[type];
            if ((isArray(opts) && opts.includes(key)) ||
                (isObject(opts) && key in opts)) {
                return true;
            }
            if (Comp.extends && isKeyOfType(Comp.extends, key, type)) {
                return true;
            }
            if (Comp.mixins && Comp.mixins.some(m => isKeyOfType(m, key, type))) {
                return true;
            }
        }
        function genRefFlag(v) {
            if (isShallow(v)) {
                return `ShallowRef`;
            }
            if (v.effect) {
                return `ComputedRef`;
            }
            return `Ref`;
        }
        if (window.devtoolsFormatters) {
            window.devtoolsFormatters.push(formatter);
        }
        else {
            window.devtoolsFormatters = [formatter];
        }
    }
  
    function withMemo(memo, render, cache, index) {
        const cached = cache[index];
        if (cached && isMemoSame(cached, memo)) {
            return cached;
        }
        const ret = render();
        // shallow clone
        ret.memo = memo.slice();
        return (cache[index] = ret);
    }
    function isMemoSame(cached, memo) {
        const prev = cached.memo;
        if (prev.length != memo.length) {
            return false;
        }
        for (let i = 0; i < prev.length; i++) {
            if (hasChanged(prev[i], memo[i])) {
                return false;
            }
        }
        // make sure to let parent block track it when returning cached
        if (isBlockTreeEnabled > 0 && currentBlock) {
            currentBlock.push(cached);
        }
        return true;
    }
  
    // Core API ------------------------------------------------------------------
    const version = "3.2.47";
    /**
     * SSR utils for \@vue/server-renderer. Only exposed in ssr-possible builds.
     * @internal
     */
    const ssrUtils = (null);
    /**
     * @internal only exposed in compat builds
     */
    const resolveFilter = null;
    /**
     * @internal only exposed in compat builds.
     */
    const compatUtils = (null);
  
    const svgNS = 'http://www.w3.org/2000/svg';
    const doc = (typeof document !== 'undefined' ? document : null);
    const templateContainer = doc && /*#__PURE__*/ doc.createElement('template');
    const nodeOps = {
        insert: (child, parent, anchor) => {
            parent.insertBefore(child, anchor || null);
        },
        remove: child => {
            const parent = child.parentNode;
            if (parent) {
                parent.removeChild(child);
            }
        },
        createElement: (tag, isSVG, is, props) => {
            const el = isSVG
                ? doc.createElementNS(svgNS, tag)
                : doc.createElement(tag, is ? { is } : undefined);
            if (tag === 'select' && props && props.multiple != null) {
                el.setAttribute('multiple', props.multiple);
            }
            return el;
        },
        createText: text => doc.createTextNode(text),
        createComment: text => doc.createComment(text),
        setText: (node, text) => {
            node.nodeValue = text;
        },
        setElementText: (el, text) => {
            el.textContent = text;
        },
        parentNode: node => node.parentNode,
        nextSibling: node => node.nextSibling,
        querySelector: selector => doc.querySelector(selector),
        setScopeId(el, id) {
            el.setAttribute(id, '');
        },
        // __UNSAFE__
        // Reason: innerHTML.
        // Static content here can only come from compiled templates.
        // As long as the user only uses trusted templates, this is safe.
        insertStaticContent(content, parent, anchor, isSVG, start, end) {
            // <parent> before | first ... last | anchor </parent>
            const before = anchor ? anchor.previousSibling : parent.lastChild;
            // #5308 can only take cached path if:
            // - has a single root node
            // - nextSibling info is still available
            if (start && (start === end || start.nextSibling)) {
                // cached
                while (true) {
                    parent.insertBefore(start.cloneNode(true), anchor);
                    if (start === end || !(start = start.nextSibling))
                        break;
                }
            }
            else {
                // fresh insert
                templateContainer.innerHTML = isSVG ? `<svg>${content}</svg>` : content;
                const template = templateContainer.content;
                if (isSVG) {
                    // remove outer svg wrapper
                    const wrapper = template.firstChild;
                    while (wrapper.firstChild) {
                        template.appendChild(wrapper.firstChild);
                    }
                    template.removeChild(wrapper);
                }
                parent.insertBefore(template, anchor);
            }
            return [
                // first
                before ? before.nextSibling : parent.firstChild,
                // last
                anchor ? anchor.previousSibling : parent.lastChild
            ];
        }
    };
  
    // compiler should normalize class + :class bindings on the same element
    // into a single binding ['staticClass', dynamic]
    function patchClass(el, value, isSVG) {
        // directly setting className should be faster than setAttribute in theory
        // if this is an element during a transition, take the temporary transition
        // classes into account.
        const transitionClasses = el._vtc;
        if (transitionClasses) {
            value = (value ? [value, ...transitionClasses] : [...transitionClasses]).join(' ');
        }
        if (value == null) {
            el.removeAttribute('class');
        }
        else if (isSVG) {
            el.setAttribute('class', value);
        }
        else {
            el.className = value;
        }
    }
  
    function patchStyle(el, prev, next) {
        const style = el.style;
        const isCssString = isString(next);
        if (next && !isCssString) {
            if (prev && !isString(prev)) {
                for (const key in prev) {
                    if (next[key] == null) {
                        setStyle(style, key, '');
                    }
                }
            }
            for (const key in next) {
                setStyle(style, key, next[key]);
            }
        }
        else {
            const currentDisplay = style.display;
            if (isCssString) {
                if (prev !== next) {
                    style.cssText = next;
                }
            }
            else if (prev) {
                el.removeAttribute('style');
            }
            // indicates that the `display` of the element is controlled by `v-show`,
            // so we always keep the current `display` value regardless of the `style`
            // value, thus handing over control to `v-show`.
            if ('_vod' in el) {
                style.display = currentDisplay;
            }
        }
    }
    const semicolonRE = /[^\\];\s*$/;
    const importantRE = /\s*!important$/;
    function setStyle(style, name, val) {
        if (isArray(val)) {
            val.forEach(v => setStyle(style, name, v));
        }
        else {
            if (val == null)
                val = '';
            {
                if (semicolonRE.test(val)) {
                    warn(`Unexpected semicolon at the end of '${name}' style value: '${val}'`);
                }
            }
            if (name.startsWith('--')) {
                // custom property definition
                style.setProperty(name, val);
            }
            else {
                const prefixed = autoPrefix(style, name);
                if (importantRE.test(val)) {
                    // !important
                    style.setProperty(hyphenate(prefixed), val.replace(importantRE, ''), 'important');
                }
                else {
                    style[prefixed] = val;
                }
            }
        }
    }
    const prefixes = ['Webkit', 'Moz', 'ms'];
    const prefixCache = {};
    function autoPrefix(style, rawName) {
        const cached = prefixCache[rawName];
        if (cached) {
            return cached;
        }
        let name = camelize(rawName);
        if (name !== 'filter' && name in style) {
            return (prefixCache[rawName] = name);
        }
        name = capitalize(name);
        for (let i = 0; i < prefixes.length; i++) {
            const prefixed = prefixes[i] + name;
            if (prefixed in style) {
                return (prefixCache[rawName] = prefixed);
            }
        }
        return rawName;
    }
  
    const xlinkNS = 'http://www.w3.org/1999/xlink';
    function patchAttr(el, key, value, isSVG, instance) {
        if (isSVG && key.startsWith('xlink:')) {
            if (value == null) {
                el.removeAttributeNS(xlinkNS, key.slice(6, key.length));
            }
            else {
                el.setAttributeNS(xlinkNS, key, value);
            }
        }
        else {
            // note we are only checking boolean attributes that don't have a
            // corresponding dom prop of the same name here.
            const isBoolean = isSpecialBooleanAttr(key);
            if (value == null || (isBoolean && !includeBooleanAttr(value))) {
                el.removeAttribute(key);
            }
            else {
                el.setAttribute(key, isBoolean ? '' : value);
            }
        }
    }
  
    // __UNSAFE__
    // functions. The user is responsible for using them with only trusted content.
    function patchDOMProp(el, key, value, 
    // the following args are passed only due to potential innerHTML/textContent
    // overriding existing VNodes, in which case the old tree must be properly
    // unmounted.
    prevChildren, parentComponent, parentSuspense, unmountChildren) {
        if (key === 'innerHTML' || key === 'textContent') {
            if (prevChildren) {
                unmountChildren(prevChildren, parentComponent, parentSuspense);
            }
            el[key] = value == null ? '' : value;
            return;
        }
        if (key === 'value' &&
            el.tagName !== 'PROGRESS' &&
            // custom elements may use _value internally
            !el.tagName.includes('-')) {
            // store value as _value as well since
            // non-string values will be stringified.
            el._value = value;
            const newValue = value == null ? '' : value;
            if (el.value !== newValue ||
                // #4956: always set for OPTION elements because its value falls back to
                // textContent if no value attribute is present. And setting .value for
                // OPTION has no side effect
                el.tagName === 'OPTION') {
                el.value = newValue;
            }
            if (value == null) {
                el.removeAttribute(key);
            }
            return;
        }
        let needRemove = false;
        if (value === '' || value == null) {
            const type = typeof el[key];
            if (type === 'boolean') {
                // e.g. <select multiple> compiles to { multiple: '' }
                value = includeBooleanAttr(value);
            }
            else if (value == null && type === 'string') {
                // e.g. <div :id="null">
                value = '';
                needRemove = true;
            }
            else if (type === 'number') {
                // e.g. <img :width="null">
                value = 0;
                needRemove = true;
            }
        }
        // some properties perform value validation and throw,
        // some properties has getter, no setter, will error in 'use strict'
        // eg. <select :type="null"></select> <select :willValidate="null"></select>
        try {
            el[key] = value;
        }
        catch (e) {
            // do not warn if value is auto-coerced from nullish values
            if (!needRemove) {
                warn(`Failed setting prop "${key}" on <${el.tagName.toLowerCase()}>: ` +
                    `value ${value} is invalid.`, e);
            }
        }
        needRemove && el.removeAttribute(key);
    }
  
    function addEventListener(el, event, handler, options) {
        el.addEventListener(event, handler, options);
    }
    function removeEventListener(el, event, handler, options) {
        el.removeEventListener(event, handler, options);
    }
    function patchEvent(el, rawName, prevValue, nextValue, instance = null) {
        // vei = vue event invokers
        const invokers = el._vei || (el._vei = {});
        const existingInvoker = invokers[rawName];
        if (nextValue && existingInvoker) {
            // patch
            existingInvoker.value = nextValue;
        }
        else {
            const [name, options] = parseName(rawName);
            if (nextValue) {
                // add
                const invoker = (invokers[rawName] = createInvoker(nextValue, instance));
                addEventListener(el, name, invoker, options);
            }
            else if (existingInvoker) {
                // remove
                removeEventListener(el, name, existingInvoker, options);
                invokers[rawName] = undefined;
            }
        }
    }
    const optionsModifierRE = /(?:Once|Passive|Capture)$/;
    function parseName(name) {
        let options;
        if (optionsModifierRE.test(name)) {
            options = {};
            let m;
            while ((m = name.match(optionsModifierRE))) {
                name = name.slice(0, name.length - m[0].length);
                options[m[0].toLowerCase()] = true;
            }
        }
        const event = name[2] === ':' ? name.slice(3) : hyphenate(name.slice(2));
        return [event, options];
    }
    // To avoid the overhead of repeatedly calling Date.now(), we cache
    // and use the same timestamp for all event listeners attached in the same tick.
    let cachedNow = 0;
    const p = /*#__PURE__*/ Promise.resolve();
    const getNow = () => cachedNow || (p.then(() => (cachedNow = 0)), (cachedNow = Date.now()));
    function createInvoker(initialValue, instance) {
        const invoker = (e) => {
            // async edge case vuejs/vue#6566
            // inner click event triggers patch, event handler
            // attached to outer element during patch, and triggered again. This
            // happens because browsers fire microtask ticks between event propagation.
            // this no longer happens for templates in Vue 3, but could still be
            // theoretically possible for hand-written render functions.
            // the solution: we save the timestamp when a handler is attached,
            // and also attach the timestamp to any event that was handled by vue
            // for the first time (to avoid inconsistent event timestamp implementations
            // or events fired from iframes, e.g. #2513)
            // The handler would only fire if the event passed to it was fired
            // AFTER it was attached.
            if (!e._vts) {
                e._vts = Date.now();
            }
            else if (e._vts <= invoker.attached) {
                return;
            }
            callWithAsyncErrorHandling(patchStopImmediatePropagation(e, invoker.value), instance, 5 /* ErrorCodes.NATIVE_EVENT_HANDLER */, [e]);
        };
        invoker.value = initialValue;
        invoker.attached = getNow();
        return invoker;
    }
    function patchStopImmediatePropagation(e, value) {
        if (isArray(value)) {
            const originalStop = e.stopImmediatePropagation;
            e.stopImmediatePropagation = () => {
                originalStop.call(e);
                e._stopped = true;
            };
            return value.map(fn => (e) => !e._stopped && fn && fn(e));
        }
        else {
            return value;
        }
    }
  
    const nativeOnRE = /^on[a-z]/;
    const patchProp = (el, key, prevValue, nextValue, isSVG = false, prevChildren, parentComponent, parentSuspense, unmountChildren) => {
        if (key === 'class') {
            patchClass(el, nextValue, isSVG);
        }
        else if (key === 'style') {
            patchStyle(el, prevValue, nextValue);
        }
        else if (isOn(key)) {
            // ignore v-model listeners
            if (!isModelListener(key)) {
                patchEvent(el, key, prevValue, nextValue, parentComponent);
            }
        }
        else if (key[0] === '.'
            ? ((key = key.slice(1)), true)
            : key[0] === '^'
                ? ((key = key.slice(1)), false)
                : shouldSetAsProp(el, key, nextValue, isSVG)) {
            patchDOMProp(el, key, nextValue, prevChildren, parentComponent, parentSuspense, unmountChildren);
        }
        else {
            // special case for <input v-model type="checkbox"> with
            // :true-value & :false-value
            // store value as dom properties since non-string values will be
            // stringified.
            if (key === 'true-value') {
                el._trueValue = nextValue;
            }
            else if (key === 'false-value') {
                el._falseValue = nextValue;
            }
            patchAttr(el, key, nextValue, isSVG);
        }
    };
    function shouldSetAsProp(el, key, value, isSVG) {
        if (isSVG) {
            // most keys must be set as attribute on svg elements to work
            // ...except innerHTML & textContent
            if (key === 'innerHTML' || key === 'textContent') {
                return true;
            }
            // or native onclick with function values
            if (key in el && nativeOnRE.test(key) && isFunction(value)) {
                return true;
            }
            return false;
        }
        // these are enumerated attrs, however their corresponding DOM properties
        // are actually booleans - this leads to setting it with a string "false"
        // value leading it to be coerced to `true`, so we need to always treat
        // them as attributes.
        // Note that `contentEditable` doesn't have this problem: its DOM
        // property is also enumerated string values.
        if (key === 'spellcheck' || key === 'draggable' || key === 'translate') {
            return false;
        }
        // #1787, #2840 form property on form elements is readonly and must be set as
        // attribute.
        if (key === 'form') {
            return false;
        }
        // #1526 <input list> must be set as attribute
        if (key === 'list' && el.tagName === 'INPUT') {
            return false;
        }
        // #2766 <textarea type> must be set as attribute
        if (key === 'type' && el.tagName === 'TEXTAREA') {
            return false;
        }
        // native onclick with string value, must be set as attribute
        if (nativeOnRE.test(key) && isString(value)) {
            return false;
        }
        return key in el;
    }
  
    function defineCustomElement(options, hydrate) {
        const Comp = defineComponent(options);
        class VueCustomElement extends VueElement {
            constructor(initialProps) {
                super(Comp, initialProps, hydrate);
            }
        }
        VueCustomElement.def = Comp;
        return VueCustomElement;
    }
    const defineSSRCustomElement = ((options) => {
        // @ts-ignore
        return defineCustomElement(options, hydrate);
    });
    const BaseClass = (typeof HTMLElement !== 'undefined' ? HTMLElement : class {
    });
    class VueElement extends BaseClass {
        constructor(_def, _props = {}, hydrate) {
            super();
            this._def = _def;
            this._props = _props;
            /**
             * @internal
             */
            this._instance = null;
            this._connected = false;
            this._resolved = false;
            this._numberProps = null;
            if (this.shadowRoot && hydrate) {
                hydrate(this._createVNode(), this.shadowRoot);
            }
            else {
                if (this.shadowRoot) {
                    warn(`Custom element has pre-rendered declarative shadow root but is not ` +
                        `defined as hydratable. Use \`defineSSRCustomElement\`.`);
                }
                this.attachShadow({ mode: 'open' });
                if (!this._def.__asyncLoader) {
                    // for sync component defs we can immediately resolve props
                    this._resolveProps(this._def);
                }
            }
        }
        connectedCallback() {
            this._connected = true;
            if (!this._instance) {
                if (this._resolved) {
                    this._update();
                }
                else {
                    this._resolveDef();
                }
            }
        }
        disconnectedCallback() {
            this._connected = false;
            nextTick(() => {
                if (!this._connected) {
                    render(null, this.shadowRoot);
                    this._instance = null;
                }
            });
        }
        /**
         * resolve inner component definition (handle possible async component)
         */
        _resolveDef() {
            this._resolved = true;
            // set initial attrs
            for (let i = 0; i < this.attributes.length; i++) {
                this._setAttr(this.attributes[i].name);
            }
            // watch future attr changes
            new MutationObserver(mutations => {
                for (const m of mutations) {
                    this._setAttr(m.attributeName);
                }
            }).observe(this, { attributes: true });
            const resolve = (def, isAsync = false) => {
                const { props, styles } = def;
                // cast Number-type props set before resolve
                let numberProps;
                if (props && !isArray(props)) {
                    for (const key in props) {
                        const opt = props[key];
                        if (opt === Number || (opt && opt.type === Number)) {
                            if (key in this._props) {
                                this._props[key] = toNumber(this._props[key]);
                            }
                            (numberProps || (numberProps = Object.create(null)))[camelize(key)] = true;
                        }
                    }
                }
                this._numberProps = numberProps;
                if (isAsync) {
                    // defining getter/setters on prototype
                    // for sync defs, this already happened in the constructor
                    this._resolveProps(def);
                }
                // apply CSS
                this._applyStyles(styles);
                // initial render
                this._update();
            };
            const asyncDef = this._def.__asyncLoader;
            if (asyncDef) {
                asyncDef().then(def => resolve(def, true));
            }
            else {
                resolve(this._def);
            }
        }
        _resolveProps(def) {
            const { props } = def;
            const declaredPropKeys = isArray(props) ? props : Object.keys(props || {});
            // check if there are props set pre-upgrade or connect
            for (const key of Object.keys(this)) {
                if (key[0] !== '_' && declaredPropKeys.includes(key)) {
                    this._setProp(key, this[key], true, false);
                }
            }
            // defining getter/setters on prototype
            for (const key of declaredPropKeys.map(camelize)) {
                Object.defineProperty(this, key, {
                    get() {
                        return this._getProp(key);
                    },
                    set(val) {
                        this._setProp(key, val);
                    }
                });
            }
        }
        _setAttr(key) {
            let value = this.getAttribute(key);
            const camelKey = camelize(key);
            if (this._numberProps && this._numberProps[camelKey]) {
                value = toNumber(value);
            }
            this._setProp(camelKey, value, false);
        }
        /**
         * @internal
         */
        _getProp(key) {
            return this._props[key];
        }
        /**
         * @internal
         */
        _setProp(key, val, shouldReflect = true, shouldUpdate = true) {
            if (val !== this._props[key]) {
                this._props[key] = val;
                if (shouldUpdate && this._instance) {
                    this._update();
                }
                // reflect
                if (shouldReflect) {
                    if (val === true) {
                        this.setAttribute(hyphenate(key), '');
                    }
                    else if (typeof val === 'string' || typeof val === 'number') {
                        this.setAttribute(hyphenate(key), val + '');
                    }
                    else if (!val) {
                        this.removeAttribute(hyphenate(key));
                    }
                }
            }
        }
        _update() {
            render(this._createVNode(), this.shadowRoot);
        }
        _createVNode() {
            const vnode = createVNode(this._def, extend({}, this._props));
            if (!this._instance) {
                vnode.ce = instance => {
                    this._instance = instance;
                    instance.isCE = true;
                    // HMR
                    {
                        instance.ceReload = newStyles => {
                            // always reset styles
                            if (this._styles) {
                                this._styles.forEach(s => this.shadowRoot.removeChild(s));
                                this._styles.length = 0;
                            }
                            this._applyStyles(newStyles);
                            this._instance = null;
                            this._update();
                        };
                    }
                    const dispatch = (event, args) => {
                        this.dispatchEvent(new CustomEvent(event, {
                            detail: args
                        }));
                    };
                    // intercept emit
                    instance.emit = (event, ...args) => {
                        // dispatch both the raw and hyphenated versions of an event
                        // to match Vue behavior
                        dispatch(event, args);
                        if (hyphenate(event) !== event) {
                            dispatch(hyphenate(event), args);
                        }
                    };
                    // locate nearest Vue custom element parent for provide/inject
                    let parent = this;
                    while ((parent =
                        parent && (parent.parentNode || parent.host))) {
                        if (parent instanceof VueElement) {
                            instance.parent = parent._instance;
                            instance.provides = parent._instance.provides;
                            break;
                        }
                    }
                };
            }
            return vnode;
        }
        _applyStyles(styles) {
            if (styles) {
                styles.forEach(css => {
                    const s = document.createElement('style');
                    s.textContent = css;
                    this.shadowRoot.appendChild(s);
                    // record for HMR
                    {
                        (this._styles || (this._styles = [])).push(s);
                    }
                });
            }
        }
    }
  
    function useCssModule(name = '$style') {
        /* istanbul ignore else */
        {
            {
                warn(`useCssModule() is not supported in the global build.`);
            }
            return EMPTY_OBJ;
        }
    }
  
    /**
     * Runtime helper for SFC's CSS variable injection feature.
     * @private
     */
    function useCssVars(getter) {
        const instance = getCurrentInstance();
        /* istanbul ignore next */
        if (!instance) {
            warn(`useCssVars is called without current active component instance.`);
            return;
        }
        const updateTeleports = (instance.ut = (vars = getter(instance.proxy)) => {
            Array.from(document.querySelectorAll(`[data-v-owner="${instance.uid}"]`)).forEach(node => setVarsOnNode(node, vars));
        });
        const setVars = () => {
            const vars = getter(instance.proxy);
            setVarsOnVNode(instance.subTree, vars);
            updateTeleports(vars);
        };
        watchPostEffect(setVars);
        onMounted(() => {
            const ob = new MutationObserver(setVars);
            ob.observe(instance.subTree.el.parentNode, { childList: true });
            onUnmounted(() => ob.disconnect());
        });
    }
    function setVarsOnVNode(vnode, vars) {
        if (vnode.shapeFlag & 128 /* ShapeFlags.SUSPENSE */) {
            const suspense = vnode.suspense;
            vnode = suspense.activeBranch;
            if (suspense.pendingBranch && !suspense.isHydrating) {
                suspense.effects.push(() => {
                    setVarsOnVNode(suspense.activeBranch, vars);
                });
            }
        }
        // drill down HOCs until it's a non-component vnode
        while (vnode.component) {
            vnode = vnode.component.subTree;
        }
        if (vnode.shapeFlag & 1 /* ShapeFlags.ELEMENT */ && vnode.el) {
            setVarsOnNode(vnode.el, vars);
        }
        else if (vnode.type === Fragment) {
            vnode.children.forEach(c => setVarsOnVNode(c, vars));
        }
        else if (vnode.type === Static) {
            let { el, anchor } = vnode;
            while (el) {
                setVarsOnNode(el, vars);
                if (el === anchor)
                    break;
                el = el.nextSibling;
            }
        }
    }
    function setVarsOnNode(el, vars) {
        if (el.nodeType === 1) {
            const style = el.style;
            for (const key in vars) {
                style.setProperty(`--${key}`, vars[key]);
            }
        }
    }
  
    const TRANSITION$1 = 'transition';
    const ANIMATION = 'animation';
    // DOM Transition is a higher-order-component based on the platform-agnostic
    // base Transition component, with DOM-specific logic.
    const Transition = (props, { slots }) => h(BaseTransition, resolveTransitionProps(props), slots);
    Transition.displayName = 'Transition';
    const DOMTransitionPropsValidators = {
        name: String,
        type: String,
        css: {
            type: Boolean,
            default: true
        },
        duration: [String, Number, Object],
        enterFromClass: String,
        enterActiveClass: String,
        enterToClass: String,
        appearFromClass: String,
        appearActiveClass: String,
        appearToClass: String,
        leaveFromClass: String,
        leaveActiveClass: String,
        leaveToClass: String
    };
    const TransitionPropsValidators = (Transition.props =
        /*#__PURE__*/ extend({}, BaseTransition.props, DOMTransitionPropsValidators));
    /**
     * #3227 Incoming hooks may be merged into arrays when wrapping Transition
     * with custom HOCs.
     */
    const callHook = (hook, args = []) => {
        if (isArray(hook)) {
            hook.forEach(h => h(...args));
        }
        else if (hook) {
            hook(...args);
        }
    };
    /**
     * Check if a hook expects a callback (2nd arg), which means the user
     * intends to explicitly control the end of the transition.
     */
    const hasExplicitCallback = (hook) => {
        return hook
            ? isArray(hook)
                ? hook.some(h => h.length > 1)
                : hook.length > 1
            : false;
    };
    function resolveTransitionProps(rawProps) {
        const baseProps = {};
        for (const key in rawProps) {
            if (!(key in DOMTransitionPropsValidators)) {
                baseProps[key] = rawProps[key];
            }
        }
        if (rawProps.css === false) {
            return baseProps;
        }
        const { name = 'v', type, duration, enterFromClass = `${name}-enter-from`, enterActiveClass = `${name}-enter-active`, enterToClass = `${name}-enter-to`, appearFromClass = enterFromClass, appearActiveClass = enterActiveClass, appearToClass = enterToClass, leaveFromClass = `${name}-leave-from`, leaveActiveClass = `${name}-leave-active`, leaveToClass = `${name}-leave-to` } = rawProps;
        const durations = normalizeDuration(duration);
        const enterDuration = durations && durations[0];
        const leaveDuration = durations && durations[1];
        const { onBeforeEnter, onEnter, onEnterCancelled, onLeave, onLeaveCancelled, onBeforeAppear = onBeforeEnter, onAppear = onEnter, onAppearCancelled = onEnterCancelled } = baseProps;
        const finishEnter = (el, isAppear, done) => {
            removeTransitionClass(el, isAppear ? appearToClass : enterToClass);
            removeTransitionClass(el, isAppear ? appearActiveClass : enterActiveClass);
            done && done();
        };
        const finishLeave = (el, done) => {
            el._isLeaving = false;
            removeTransitionClass(el, leaveFromClass);
            removeTransitionClass(el, leaveToClass);
            removeTransitionClass(el, leaveActiveClass);
            done && done();
        };
        const makeEnterHook = (isAppear) => {
            return (el, done) => {
                const hook = isAppear ? onAppear : onEnter;
                const resolve = () => finishEnter(el, isAppear, done);
                callHook(hook, [el, resolve]);
                nextFrame(() => {
                    removeTransitionClass(el, isAppear ? appearFromClass : enterFromClass);
                    addTransitionClass(el, isAppear ? appearToClass : enterToClass);
                    if (!hasExplicitCallback(hook)) {
                        whenTransitionEnds(el, type, enterDuration, resolve);
                    }
                });
            };
        };
        return extend(baseProps, {
            onBeforeEnter(el) {
                callHook(onBeforeEnter, [el]);
                addTransitionClass(el, enterFromClass);
                addTransitionClass(el, enterActiveClass);
            },
            onBeforeAppear(el) {
                callHook(onBeforeAppear, [el]);
                addTransitionClass(el, appearFromClass);
                addTransitionClass(el, appearActiveClass);
            },
            onEnter: makeEnterHook(false),
            onAppear: makeEnterHook(true),
            onLeave(el, done) {
                el._isLeaving = true;
                const resolve = () => finishLeave(el, done);
                addTransitionClass(el, leaveFromClass);
                // force reflow so *-leave-from classes immediately take effect (#2593)
                forceReflow();
                addTransitionClass(el, leaveActiveClass);
                nextFrame(() => {
                    if (!el._isLeaving) {
                        // cancelled
                        return;
                    }
                    removeTransitionClass(el, leaveFromClass);
                    addTransitionClass(el, leaveToClass);
                    if (!hasExplicitCallback(onLeave)) {
                        whenTransitionEnds(el, type, leaveDuration, resolve);
                    }
                });
                callHook(onLeave, [el, resolve]);
            },
            onEnterCancelled(el) {
                finishEnter(el, false);
                callHook(onEnterCancelled, [el]);
            },
            onAppearCancelled(el) {
                finishEnter(el, true);
                callHook(onAppearCancelled, [el]);
            },
            onLeaveCancelled(el) {
                finishLeave(el);
                callHook(onLeaveCancelled, [el]);
            }
        });
    }
    function normalizeDuration(duration) {
        if (duration == null) {
            return null;
        }
        else if (isObject(duration)) {
            return [NumberOf(duration.enter), NumberOf(duration.leave)];
        }
        else {
            const n = NumberOf(duration);
            return [n, n];
        }
    }
    function NumberOf(val) {
        const res = toNumber(val);
        {
            assertNumber(res, '<transition> explicit duration');
        }
        return res;
    }
    function addTransitionClass(el, cls) {
        cls.split(/\s+/).forEach(c => c && el.classList.add(c));
        (el._vtc ||
            (el._vtc = new Set())).add(cls);
    }
    function removeTransitionClass(el, cls) {
        cls.split(/\s+/).forEach(c => c && el.classList.remove(c));
        const { _vtc } = el;
        if (_vtc) {
            _vtc.delete(cls);
            if (!_vtc.size) {
                el._vtc = undefined;
            }
        }
    }
    function nextFrame(cb) {
        requestAnimationFrame(() => {
            requestAnimationFrame(cb);
        });
    }
    let endId = 0;
    function whenTransitionEnds(el, expectedType, explicitTimeout, resolve) {
        const id = (el._endId = ++endId);
        const resolveIfNotStale = () => {
            if (id === el._endId) {
                resolve();
            }
        };
        if (explicitTimeout) {
            return setTimeout(resolveIfNotStale, explicitTimeout);
        }
        const { type, timeout, propCount } = getTransitionInfo(el, expectedType);
        if (!type) {
            return resolve();
        }
        const endEvent = type + 'end';
        let ended = 0;
        const end = () => {
            el.removeEventListener(endEvent, onEnd);
            resolveIfNotStale();
        };
        const onEnd = (e) => {
            if (e.target === el && ++ended >= propCount) {
                end();
            }
        };
        setTimeout(() => {
            if (ended < propCount) {
                end();
            }
        }, timeout + 1);
        el.addEventListener(endEvent, onEnd);
    }
    function getTransitionInfo(el, expectedType) {
        const styles = window.getComputedStyle(el);
        // JSDOM may return undefined for transition properties
        const getStyleProperties = (key) => (styles[key] || '').split(', ');
        const transitionDelays = getStyleProperties(`${TRANSITION$1}Delay`);
        const transitionDurations = getStyleProperties(`${TRANSITION$1}Duration`);
        const transitionTimeout = getTimeout(transitionDelays, transitionDurations);
        const animationDelays = getStyleProperties(`${ANIMATION}Delay`);
        const animationDurations = getStyleProperties(`${ANIMATION}Duration`);
        const animationTimeout = getTimeout(animationDelays, animationDurations);
        let type = null;
        let timeout = 0;
        let propCount = 0;
        /* istanbul ignore if */
        if (expectedType === TRANSITION$1) {
            if (transitionTimeout > 0) {
                type = TRANSITION$1;
                timeout = transitionTimeout;
                propCount = transitionDurations.length;
            }
        }
        else if (expectedType === ANIMATION) {
            if (animationTimeout > 0) {
                type = ANIMATION;
                timeout = animationTimeout;
                propCount = animationDurations.length;
            }
        }
        else {
            timeout = Math.max(transitionTimeout, animationTimeout);
            type =
                timeout > 0
                    ? transitionTimeout > animationTimeout
                        ? TRANSITION$1
                        : ANIMATION
                    : null;
            propCount = type
                ? type === TRANSITION$1
                    ? transitionDurations.length
                    : animationDurations.length
                : 0;
        }
        const hasTransform = type === TRANSITION$1 &&
            /\b(transform|all)(,|$)/.test(getStyleProperties(`${TRANSITION$1}Property`).toString());
        return {
            type,
            timeout,
            propCount,
            hasTransform
        };
    }
    function getTimeout(delays, durations) {
        while (delays.length < durations.length) {
            delays = delays.concat(delays);
        }
        return Math.max(...durations.map((d, i) => toMs(d) + toMs(delays[i])));
    }
    // Old versions of Chromium (below 61.0.3163.100) formats floating pointer
    // numbers in a locale-dependent way, using a comma instead of a dot.
    // If comma is not replaced with a dot, the input will be rounded down
    // (i.e. acting as a floor function) causing unexpected behaviors
    function toMs(s) {
        return Number(s.slice(0, -1).replace(',', '.')) * 1000;
    }
    // synchronously force layout to put elements into a certain state
    function forceReflow() {
        return document.body.offsetHeight;
    }
  
    const positionMap = new WeakMap();
    const newPositionMap = new WeakMap();
    const TransitionGroupImpl = {
        name: 'TransitionGroup',
        props: /*#__PURE__*/ extend({}, TransitionPropsValidators, {
            tag: String,
            moveClass: String
        }),
        setup(props, { slots }) {
            const instance = getCurrentInstance();
            const state = useTransitionState();
            let prevChildren;
            let children;
            onUpdated(() => {
                // children is guaranteed to exist after initial render
                if (!prevChildren.length) {
                    return;
                }
                const moveClass = props.moveClass || `${props.name || 'v'}-move`;
                if (!hasCSSTransform(prevChildren[0].el, instance.vnode.el, moveClass)) {
                    return;
                }
                // we divide the work into three loops to avoid mixing DOM reads and writes
                // in each iteration - which helps prevent layout thrashing.
                prevChildren.forEach(callPendingCbs);
                prevChildren.forEach(recordPosition);
                const movedChildren = prevChildren.filter(applyTranslation);
                // force reflow to put everything in position
                forceReflow();
                movedChildren.forEach(c => {
                    const el = c.el;
                    const style = el.style;
                    addTransitionClass(el, moveClass);
                    style.transform = style.webkitTransform = style.transitionDuration = '';
                    const cb = (el._moveCb = (e) => {
                        if (e && e.target !== el) {
                            return;
                        }
                        if (!e || /transform$/.test(e.propertyName)) {
                            el.removeEventListener('transitionend', cb);
                            el._moveCb = null;
                            removeTransitionClass(el, moveClass);
                        }
                    });
                    el.addEventListener('transitionend', cb);
                });
            });
            return () => {
                const rawProps = toRaw(props);
                const cssTransitionProps = resolveTransitionProps(rawProps);
                let tag = rawProps.tag || Fragment;
                prevChildren = children;
                children = slots.default ? getTransitionRawChildren(slots.default()) : [];
                for (let i = 0; i < children.length; i++) {
                    const child = children[i];
                    if (child.key != null) {
                        setTransitionHooks(child, resolveTransitionHooks(child, cssTransitionProps, state, instance));
                    }
                    else {
                        warn(`<TransitionGroup> children must be keyed.`);
                    }
                }
                if (prevChildren) {
                    for (let i = 0; i < prevChildren.length; i++) {
                        const child = prevChildren[i];
                        setTransitionHooks(child, resolveTransitionHooks(child, cssTransitionProps, state, instance));
                        positionMap.set(child, child.el.getBoundingClientRect());
                    }
                }
                return createVNode(tag, null, children);
            };
        }
    };
    /**
     * TransitionGroup does not support "mode" so we need to remove it from the
     * props declarations, but direct delete operation is considered a side effect
     * and will make the entire transition feature non-tree-shakeable, so we do it
     * in a function and mark the function's invocation as pure.
     */
    const removeMode = (props) => delete props.mode;
    /*#__PURE__*/ removeMode(TransitionGroupImpl.props);
    const TransitionGroup = TransitionGroupImpl;
    function callPendingCbs(c) {
        const el = c.el;
        if (el._moveCb) {
            el._moveCb();
        }
        if (el._enterCb) {
            el._enterCb();
        }
    }
    function recordPosition(c) {
        newPositionMap.set(c, c.el.getBoundingClientRect());
    }
    function applyTranslation(c) {
        const oldPos = positionMap.get(c);
        const newPos = newPositionMap.get(c);
        const dx = oldPos.left - newPos.left;
        const dy = oldPos.top - newPos.top;
        if (dx || dy) {
            const s = c.el.style;
            s.transform = s.webkitTransform = `translate(${dx}px,${dy}px)`;
            s.transitionDuration = '0s';
            return c;
        }
    }
    function hasCSSTransform(el, root, moveClass) {
        // Detect whether an element with the move class applied has
        // CSS transitions. Since the element may be inside an entering
        // transition at this very moment, we make a clone of it and remove
        // all other transition classes applied to ensure only the move class
        // is applied.
        const clone = el.cloneNode();
        if (el._vtc) {
            el._vtc.forEach(cls => {
                cls.split(/\s+/).forEach(c => c && clone.classList.remove(c));
            });
        }
        moveClass.split(/\s+/).forEach(c => c && clone.classList.add(c));
        clone.style.display = 'none';
        const container = (root.nodeType === 1 ? root : root.parentNode);
        container.appendChild(clone);
        const { hasTransform } = getTransitionInfo(clone);
        container.removeChild(clone);
        return hasTransform;
    }
  
    const getModelAssigner = (vnode) => {
        const fn = vnode.props['onUpdate:modelValue'] ||
            (false );
        return isArray(fn) ? value => invokeArrayFns(fn, value) : fn;
    };
    function onCompositionStart(e) {
        e.target.composing = true;
    }
    function onCompositionEnd(e) {
        const target = e.target;
        if (target.composing) {
            target.composing = false;
            target.dispatchEvent(new Event('input'));
        }
    }
    // We are exporting the v-model runtime directly as vnode hooks so that it can
    // be tree-shaken in case v-model is never used.
    const vModelText = {
        created(el, { modifiers: { lazy, trim, number } }, vnode) {
            el._assign = getModelAssigner(vnode);
            const castToNumber = number || (vnode.props && vnode.props.type === 'number');
            addEventListener(el, lazy ? 'change' : 'input', e => {
                if (e.target.composing)
                    return;
                let domValue = el.value;
                if (trim) {
                    domValue = domValue.trim();
                }
                if (castToNumber) {
                    domValue = looseToNumber(domValue);
                }
                el._assign(domValue);
            });
            if (trim) {
                addEventListener(el, 'change', () => {
                    el.value = el.value.trim();
                });
            }
            if (!lazy) {
                addEventListener(el, 'compositionstart', onCompositionStart);
                addEventListener(el, 'compositionend', onCompositionEnd);
                // Safari < 10.2 & UIWebView doesn't fire compositionend when
                // switching focus before confirming composition choice
                // this also fixes the issue where some browsers e.g. iOS Chrome
                // fires "change" instead of "input" on autocomplete.
                addEventListener(el, 'change', onCompositionEnd);
            }
        },
        // set value on mounted so it's after min/max for type="range"
        mounted(el, { value }) {
            el.value = value == null ? '' : value;
        },
        beforeUpdate(el, { value, modifiers: { lazy, trim, number } }, vnode) {
            el._assign = getModelAssigner(vnode);
            // avoid clearing unresolved text. #2302
            if (el.composing)
                return;
            if (document.activeElement === el && el.type !== 'range') {
                if (lazy) {
                    return;
                }
                if (trim && el.value.trim() === value) {
                    return;
                }
                if ((number || el.type === 'number') &&
                    looseToNumber(el.value) === value) {
                    return;
                }
            }
            const newValue = value == null ? '' : value;
            if (el.value !== newValue) {
                el.value = newValue;
            }
        }
    };
    const vModelCheckbox = {
        // #4096 array checkboxes need to be deep traversed
        deep: true,
        created(el, _, vnode) {
            el._assign = getModelAssigner(vnode);
            addEventListener(el, 'change', () => {
                const modelValue = el._modelValue;
                const elementValue = getValue(el);
                const checked = el.checked;
                const assign = el._assign;
                if (isArray(modelValue)) {
                    const index = looseIndexOf(modelValue, elementValue);
                    const found = index !== -1;
                    if (checked && !found) {
                        assign(modelValue.concat(elementValue));
                    }
                    else if (!checked && found) {
                        const filtered = [...modelValue];
                        filtered.splice(index, 1);
                        assign(filtered);
                    }
                }
                else if (isSet(modelValue)) {
                    const cloned = new Set(modelValue);
                    if (checked) {
                        cloned.add(elementValue);
                    }
                    else {
                        cloned.delete(elementValue);
                    }
                    assign(cloned);
                }
                else {
                    assign(getCheckboxValue(el, checked));
                }
            });
        },
        // set initial checked on mount to wait for true-value/false-value
        mounted: setChecked,
        beforeUpdate(el, binding, vnode) {
            el._assign = getModelAssigner(vnode);
            setChecked(el, binding, vnode);
        }
    };
    function setChecked(el, { value, oldValue }, vnode) {
        el._modelValue = value;
        if (isArray(value)) {
            el.checked = looseIndexOf(value, vnode.props.value) > -1;
        }
        else if (isSet(value)) {
            el.checked = value.has(vnode.props.value);
        }
        else if (value !== oldValue) {
            el.checked = looseEqual(value, getCheckboxValue(el, true));
        }
    }
    const vModelRadio = {
        created(el, { value }, vnode) {
            el.checked = looseEqual(value, vnode.props.value);
            el._assign = getModelAssigner(vnode);
            addEventListener(el, 'change', () => {
                el._assign(getValue(el));
            });
        },
        beforeUpdate(el, { value, oldValue }, vnode) {
            el._assign = getModelAssigner(vnode);
            if (value !== oldValue) {
                el.checked = looseEqual(value, vnode.props.value);
            }
        }
    };
    const vModelSelect = {
        // <select multiple> value need to be deep traversed
        deep: true,
        created(el, { value, modifiers: { number } }, vnode) {
            const isSetModel = isSet(value);
            addEventListener(el, 'change', () => {
                const selectedVal = Array.prototype.filter
                    .call(el.options, (o) => o.selected)
                    .map((o) => number ? looseToNumber(getValue(o)) : getValue(o));
                el._assign(el.multiple
                    ? isSetModel
                        ? new Set(selectedVal)
                        : selectedVal
                    : selectedVal[0]);
            });
            el._assign = getModelAssigner(vnode);
        },
        // set value in mounted & updated because <select> relies on its children
        // <option>s.
        mounted(el, { value }) {
            setSelected(el, value);
        },
        beforeUpdate(el, _binding, vnode) {
            el._assign = getModelAssigner(vnode);
        },
        updated(el, { value }) {
            setSelected(el, value);
        }
    };
    function setSelected(el, value) {
        const isMultiple = el.multiple;
        if (isMultiple && !isArray(value) && !isSet(value)) {
            warn(`<select multiple v-model> expects an Array or Set value for its binding, ` +
                    `but got ${Object.prototype.toString.call(value).slice(8, -1)}.`);
            return;
        }
        for (let i = 0, l = el.options.length; i < l; i++) {
            const option = el.options[i];
            const optionValue = getValue(option);
            if (isMultiple) {
                if (isArray(value)) {
                    option.selected = looseIndexOf(value, optionValue) > -1;
                }
                else {
                    option.selected = value.has(optionValue);
                }
            }
            else {
                if (looseEqual(getValue(option), value)) {
                    if (el.selectedIndex !== i)
                        el.selectedIndex = i;
                    return;
                }
            }
        }
        if (!isMultiple && el.selectedIndex !== -1) {
            el.selectedIndex = -1;
        }
    }
    // retrieve raw value set via :value bindings
    function getValue(el) {
        return '_value' in el ? el._value : el.value;
    }
    // retrieve raw value for true-value and false-value set via :true-value or :false-value bindings
    function getCheckboxValue(el, checked) {
        const key = checked ? '_trueValue' : '_falseValue';
        return key in el ? el[key] : checked;
    }
    const vModelDynamic = {
        created(el, binding, vnode) {
            callModelHook(el, binding, vnode, null, 'created');
        },
        mounted(el, binding, vnode) {
            callModelHook(el, binding, vnode, null, 'mounted');
        },
        beforeUpdate(el, binding, vnode, prevVNode) {
            callModelHook(el, binding, vnode, prevVNode, 'beforeUpdate');
        },
        updated(el, binding, vnode, prevVNode) {
            callModelHook(el, binding, vnode, prevVNode, 'updated');
        }
    };
    function resolveDynamicModel(tagName, type) {
        switch (tagName) {
            case 'SELECT':
                return vModelSelect;
            case 'TEXTAREA':
                return vModelText;
            default:
                switch (type) {
                    case 'checkbox':
                        return vModelCheckbox;
                    case 'radio':
                        return vModelRadio;
                    default:
                        return vModelText;
                }
        }
    }
    function callModelHook(el, binding, vnode, prevVNode, hook) {
        const modelToUse = resolveDynamicModel(el.tagName, vnode.props && vnode.props.type);
        const fn = modelToUse[hook];
        fn && fn(el, binding, vnode, prevVNode);
    }
  
    const systemModifiers = ['ctrl', 'shift', 'alt', 'meta'];
    const modifierGuards = {
        stop: e => e.stopPropagation(),
        prevent: e => e.preventDefault(),
        self: e => e.target !== e.currentTarget,
        ctrl: e => !e.ctrlKey,
        shift: e => !e.shiftKey,
        alt: e => !e.altKey,
        meta: e => !e.metaKey,
        left: e => 'button' in e && e.button !== 0,
        middle: e => 'button' in e && e.button !== 1,
        right: e => 'button' in e && e.button !== 2,
        exact: (e, modifiers) => systemModifiers.some(m => e[`${m}Key`] && !modifiers.includes(m))
    };
    /**
     * @private
     */
    const withModifiers = (fn, modifiers) => {
        return (event, ...args) => {
            for (let i = 0; i < modifiers.length; i++) {
                const guard = modifierGuards[modifiers[i]];
                if (guard && guard(event, modifiers))
                    return;
            }
            return fn(event, ...args);
        };
    };
    // Kept for 2.x compat.
    // Note: IE11 compat for `spacebar` and `del` is removed for now.
    const keyNames = {
        esc: 'escape',
        space: ' ',
        up: 'arrow-up',
        left: 'arrow-left',
        right: 'arrow-right',
        down: 'arrow-down',
        delete: 'backspace'
    };
    /**
     * @private
     */
    const withKeys = (fn, modifiers) => {
        return (event) => {
            if (!('key' in event)) {
                return;
            }
            const eventKey = hyphenate(event.key);
            if (modifiers.some(k => k === eventKey || keyNames[k] === eventKey)) {
                return fn(event);
            }
        };
    };
  
    const vShow = {
        beforeMount(el, { value }, { transition }) {
            el._vod = el.style.display === 'none' ? '' : el.style.display;
            if (transition && value) {
                transition.beforeEnter(el);
            }
            else {
                setDisplay(el, value);
            }
        },
        mounted(el, { value }, { transition }) {
            if (transition && value) {
                transition.enter(el);
            }
        },
        updated(el, { value, oldValue }, { transition }) {
            if (!value === !oldValue)
                return;
            if (transition) {
                if (value) {
                    transition.beforeEnter(el);
                    setDisplay(el, true);
                    transition.enter(el);
                }
                else {
                    transition.leave(el, () => {
                        setDisplay(el, false);
                    });
                }
            }
            else {
                setDisplay(el, value);
            }
        },
        beforeUnmount(el, { value }) {
            setDisplay(el, value);
        }
    };
    function setDisplay(el, value) {
        el.style.display = value ? el._vod : 'none';
    }
  
    const rendererOptions = /*#__PURE__*/ extend({ patchProp }, nodeOps);
    // lazy create the renderer - this makes core renderer logic tree-shakable
    // in case the user only imports reactivity utilities from Vue.
    let renderer;
    let enabledHydration = false;
    function ensureRenderer() {
        return (renderer ||
            (renderer = createRenderer(rendererOptions)));
    }
    function ensureHydrationRenderer() {
        renderer = enabledHydration
            ? renderer
            : createHydrationRenderer(rendererOptions);
        enabledHydration = true;
        return renderer;
    }
    // use explicit type casts here to avoid import() calls in rolled-up d.ts
    const render = ((...args) => {
        ensureRenderer().render(...args);
    });
    const hydrate = ((...args) => {
        ensureHydrationRenderer().hydrate(...args);
    });
    const createApp = ((...args) => {
        const app = ensureRenderer().createApp(...args);
        {
            injectNativeTagCheck(app);
            injectCompilerOptionsCheck(app);
        }
        const { mount } = app;
        app.mount = (containerOrSelector) => {
            const container = normalizeContainer(containerOrSelector);
            if (!container)
                return;
            const component = app._component;
            if (!isFunction(component) && !component.render && !component.template) {
                // __UNSAFE__
                // Reason: potential execution of JS expressions in in-DOM template.
                // The user must make sure the in-DOM template is trusted. If it's
                // rendered by the server, the template should not contain any user data.
                component.template = container.innerHTML;
            }
            // clear content before mounting
            container.innerHTML = '';
            const proxy = mount(container, false, container instanceof SVGElement);
            if (container instanceof Element) {
                container.removeAttribute('v-cloak');
                container.setAttribute('data-v-app', '');
            }
            return proxy;
        };
        return app;
    });
    const createSSRApp = ((...args) => {
        const app = ensureHydrationRenderer().createApp(...args);
        {
            injectNativeTagCheck(app);
            injectCompilerOptionsCheck(app);
        }
        const { mount } = app;
        app.mount = (containerOrSelector) => {
            const container = normalizeContainer(containerOrSelector);
            if (container) {
                return mount(container, true, container instanceof SVGElement);
            }
        };
        return app;
    });
    function injectNativeTagCheck(app) {
        // Inject `isNativeTag`
        // this is used for component name validation (dev only)
        Object.defineProperty(app.config, 'isNativeTag', {
            value: (tag) => isHTMLTag(tag) || isSVGTag(tag),
            writable: false
        });
    }
    // dev only
    function injectCompilerOptionsCheck(app) {
        if (isRuntimeOnly()) {
            const isCustomElement = app.config.isCustomElement;
            Object.defineProperty(app.config, 'isCustomElement', {
                get() {
                    return isCustomElement;
                },
                set() {
                    warn(`The \`isCustomElement\` config option is deprecated. Use ` +
                        `\`compilerOptions.isCustomElement\` instead.`);
                }
            });
            const compilerOptions = app.config.compilerOptions;
            const msg = `The \`compilerOptions\` config option is only respected when using ` +
                `a build of Vue.js that includes the runtime compiler (aka "full build"). ` +
                `Since you are using the runtime-only build, \`compilerOptions\` ` +
                `must be passed to \`@vue/compiler-dom\` in the build setup instead.\n` +
                `- For vue-loader: pass it via vue-loader's \`compilerOptions\` loader option.\n` +
                `- For vue-cli: see https://cli.vuejs.org/guide/webpack.html#modifying-options-of-a-loader\n` +
                `- For vite: pass it via @vitejs/plugin-vue options. See https://github.com/vitejs/vite/tree/main/packages/plugin-vue#example-for-passing-options-to-vuecompiler-dom`;
            Object.defineProperty(app.config, 'compilerOptions', {
                get() {
                    warn(msg);
                    return compilerOptions;
                },
                set() {
                    warn(msg);
                }
            });
        }
    }
    function normalizeContainer(container) {
        if (isString(container)) {
            const res = document.querySelector(container);
            if (!res) {
                warn(`Failed to mount app: mount target selector "${container}" returned null.`);
            }
            return res;
        }
        if (window.ShadowRoot &&
            container instanceof window.ShadowRoot &&
            container.mode === 'closed') {
            warn(`mounting on a ShadowRoot with \`{mode: "closed"}\` may lead to unpredictable bugs`);
        }
        return container;
    }
    /**
     * @internal
     */
    const initDirectivesForSSR = NOOP;
  
    function initDev() {
        {
            /* istanbul ignore if */
            {
                console.info(`You are running a development build of Vue.\n` +
                    `Make sure to use the production build (*.prod.js) when deploying for production.`);
            }
            initCustomFormatter();
        }
    }
  
    function defaultOnError(error) {
        throw error;
    }
    function defaultOnWarn(msg) {
        console.warn(`[Vue warn] ${msg.message}`);
    }
    function createCompilerError(code, loc, messages, additionalMessage) {
        const msg = (messages || errorMessages)[code] + (additionalMessage || ``)
            ;
        const error = new SyntaxError(String(msg));
        error.code = code;
        error.loc = loc;
        return error;
    }
    const errorMessages = {
        // parse errors
        [0 /* ErrorCodes.ABRUPT_CLOSING_OF_EMPTY_COMMENT */]: 'Illegal comment.',
        [1 /* ErrorCodes.CDATA_IN_HTML_CONTENT */]: 'CDATA section is allowed only in XML context.',
        [2 /* ErrorCodes.DUPLICATE_ATTRIBUTE */]: 'Duplicate attribute.',
        [3 /* ErrorCodes.END_TAG_WITH_ATTRIBUTES */]: 'End tag cannot have attributes.',
        [4 /* ErrorCodes.END_TAG_WITH_TRAILING_SOLIDUS */]: "Illegal '/' in tags.",
        [5 /* ErrorCodes.EOF_BEFORE_TAG_NAME */]: 'Unexpected EOF in tag.',
        [6 /* ErrorCodes.EOF_IN_CDATA */]: 'Unexpected EOF in CDATA section.',
        [7 /* ErrorCodes.EOF_IN_COMMENT */]: 'Unexpected EOF in comment.',
        [8 /* ErrorCodes.EOF_IN_SCRIPT_HTML_COMMENT_LIKE_TEXT */]: 'Unexpected EOF in script.',
        [9 /* ErrorCodes.EOF_IN_TAG */]: 'Unexpected EOF in tag.',
        [10 /* ErrorCodes.INCORRECTLY_CLOSED_COMMENT */]: 'Incorrectly closed comment.',
        [11 /* ErrorCodes.INCORRECTLY_OPENED_COMMENT */]: 'Incorrectly opened comment.',
        [12 /* ErrorCodes.INVALID_FIRST_CHARACTER_OF_TAG_NAME */]: "Illegal tag name. Use '&lt;' to print '<'.",
        [13 /* ErrorCodes.MISSING_ATTRIBUTE_VALUE */]: 'Attribute value was expected.',
        [14 /* ErrorCodes.MISSING_END_TAG_NAME */]: 'End tag name was expected.',
        [15 /* ErrorCodes.MISSING_WHITESPACE_BETWEEN_ATTRIBUTES */]: 'Whitespace was expected.',
        [16 /* ErrorCodes.NESTED_COMMENT */]: "Unexpected '<!--' in comment.",
        [17 /* ErrorCodes.UNEXPECTED_CHARACTER_IN_ATTRIBUTE_NAME */]: 'Attribute name cannot contain U+0022 ("), U+0027 (\'), and U+003C (<).',
        [18 /* ErrorCodes.UNEXPECTED_CHARACTER_IN_UNQUOTED_ATTRIBUTE_VALUE */]: 'Unquoted attribute value cannot contain U+0022 ("), U+0027 (\'), U+003C (<), U+003D (=), and U+0060 (`).',
        [19 /* ErrorCodes.UNEXPECTED_EQUALS_SIGN_BEFORE_ATTRIBUTE_NAME */]: "Attribute name cannot start with '='.",
        [21 /* ErrorCodes.UNEXPECTED_QUESTION_MARK_INSTEAD_OF_TAG_NAME */]: "'<?' is allowed only in XML context.",
        [20 /* ErrorCodes.UNEXPECTED_NULL_CHARACTER */]: `Unexpected null character.`,
        [22 /* ErrorCodes.UNEXPECTED_SOLIDUS_IN_TAG */]: "Illegal '/' in tags.",
        // Vue-specific parse errors
        [23 /* ErrorCodes.X_INVALID_END_TAG */]: 'Invalid end tag.',
        [24 /* ErrorCodes.X_MISSING_END_TAG */]: 'Element is missing end tag.',
        [25 /* ErrorCodes.X_MISSING_INTERPOLATION_END */]: 'Interpolation end sign was not found.',
        [27 /* ErrorCodes.X_MISSING_DYNAMIC_DIRECTIVE_ARGUMENT_END */]: 'End bracket for dynamic directive argument was not found. ' +
            'Note that dynamic directive argument cannot contain spaces.',
        [26 /* ErrorCodes.X_MISSING_DIRECTIVE_NAME */]: 'Legal directive name was expected.',
        // transform errors
        [28 /* ErrorCodes.X_V_IF_NO_EXPRESSION */]: `v-if/v-else-if is missing expression.`,
        [29 /* ErrorCodes.X_V_IF_SAME_KEY */]: `v-if/else branches must use unique keys.`,
        [30 /* ErrorCodes.X_V_ELSE_NO_ADJACENT_IF */]: `v-else/v-else-if has no adjacent v-if or v-else-if.`,
        [31 /* ErrorCodes.X_V_FOR_NO_EXPRESSION */]: `v-for is missing expression.`,
        [32 /* ErrorCodes.X_V_FOR_MALFORMED_EXPRESSION */]: `v-for has invalid expression.`,
        [33 /* ErrorCodes.X_V_FOR_TEMPLATE_KEY_PLACEMENT */]: `<template v-for> key should be placed on the <template> tag.`,
        [34 /* ErrorCodes.X_V_BIND_NO_EXPRESSION */]: `v-bind is missing expression.`,
        [35 /* ErrorCodes.X_V_ON_NO_EXPRESSION */]: `v-on is missing expression.`,
        [36 /* ErrorCodes.X_V_SLOT_UNEXPECTED_DIRECTIVE_ON_SLOT_OUTLET */]: `Unexpected custom directive on <slot> outlet.`,
        [37 /* ErrorCodes.X_V_SLOT_MIXED_SLOT_USAGE */]: `Mixed v-slot usage on both the component and nested <template>. ` +
            `When there are multiple named slots, all slots should use <template> ` +
            `syntax to avoid scope ambiguity.`,
        [38 /* ErrorCodes.X_V_SLOT_DUPLICATE_SLOT_NAMES */]: `Duplicate slot names found. `,
        [39 /* ErrorCodes.X_V_SLOT_EXTRANEOUS_DEFAULT_SLOT_CHILDREN */]: `Extraneous children found when component already has explicitly named ` +
            `default slot. These children will be ignored.`,
        [40 /* ErrorCodes.X_V_SLOT_MISPLACED */]: `v-slot can only be used on components or <template> tags.`,
        [41 /* ErrorCodes.X_V_MODEL_NO_EXPRESSION */]: `v-model is missing expression.`,
        [42 /* ErrorCodes.X_V_MODEL_MALFORMED_EXPRESSION */]: `v-model value must be a valid JavaScript member expression.`,
        [43 /* ErrorCodes.X_V_MODEL_ON_SCOPE_VARIABLE */]: `v-model cannot be used on v-for or v-slot scope variables because they are not writable.`,
        [44 /* ErrorCodes.X_V_MODEL_ON_PROPS */]: `v-model cannot be used on a prop, because local prop bindings are not writable.\nUse a v-bind binding combined with a v-on listener that emits update:x event instead.`,
        [45 /* ErrorCodes.X_INVALID_EXPRESSION */]: `Error parsing JavaScript expression: `,
        [46 /* ErrorCodes.X_KEEP_ALIVE_INVALID_CHILDREN */]: `<KeepAlive> expects exactly one child component.`,
        // generic errors
        [47 /* ErrorCodes.X_PREFIX_ID_NOT_SUPPORTED */]: `"prefixIdentifiers" option is not supported in this build of compiler.`,
        [48 /* ErrorCodes.X_MODULE_MODE_NOT_SUPPORTED */]: `ES module mode is not supported in this build of compiler.`,
        [49 /* ErrorCodes.X_CACHE_HANDLER_NOT_SUPPORTED */]: `"cacheHandlers" option is only supported when the "prefixIdentifiers" option is enabled.`,
        [50 /* ErrorCodes.X_SCOPE_ID_NOT_SUPPORTED */]: `"scopeId" option is only supported in module mode.`,
        // just to fulfill types
        [51 /* ErrorCodes.__EXTEND_POINT__ */]: ``
    };
  
    const FRAGMENT = Symbol(`Fragment` );
    const TELEPORT = Symbol(`Teleport` );
    const SUSPENSE = Symbol(`Suspense` );
    const KEEP_ALIVE = Symbol(`KeepAlive` );
    const BASE_TRANSITION = Symbol(`BaseTransition` );
    const OPEN_BLOCK = Symbol(`openBlock` );
    const CREATE_BLOCK = Symbol(`createBlock` );
    const CREATE_ELEMENT_BLOCK = Symbol(`createElementBlock` );
    const CREATE_VNODE = Symbol(`createVNode` );
    const CREATE_ELEMENT_VNODE = Symbol(`createElementVNode` );
    const CREATE_COMMENT = Symbol(`createCommentVNode` );
    const CREATE_TEXT = Symbol(`createTextVNode` );
    const CREATE_STATIC = Symbol(`createStaticVNode` );
    const RESOLVE_COMPONENT = Symbol(`resolveComponent` );
    const RESOLVE_DYNAMIC_COMPONENT = Symbol(`resolveDynamicComponent` );
    const RESOLVE_DIRECTIVE = Symbol(`resolveDirective` );
    const RESOLVE_FILTER = Symbol(`resolveFilter` );
    const WITH_DIRECTIVES = Symbol(`withDirectives` );
    const RENDER_LIST = Symbol(`renderList` );
    const RENDER_SLOT = Symbol(`renderSlot` );
    const CREATE_SLOTS = Symbol(`createSlots` );
    const TO_DISPLAY_STRING = Symbol(`toDisplayString` );
    const MERGE_PROPS = Symbol(`mergeProps` );
    const NORMALIZE_CLASS = Symbol(`normalizeClass` );
    const NORMALIZE_STYLE = Symbol(`normalizeStyle` );
    const NORMALIZE_PROPS = Symbol(`normalizeProps` );
    const GUARD_REACTIVE_PROPS = Symbol(`guardReactiveProps` );
    const TO_HANDLERS = Symbol(`toHandlers` );
    const CAMELIZE = Symbol(`camelize` );
    const CAPITALIZE = Symbol(`capitalize` );
    const TO_HANDLER_KEY = Symbol(`toHandlerKey` );
    const SET_BLOCK_TRACKING = Symbol(`setBlockTracking` );
    const PUSH_SCOPE_ID = Symbol(`pushScopeId` );
    const POP_SCOPE_ID = Symbol(`popScopeId` );
    const WITH_CTX = Symbol(`withCtx` );
    const UNREF = Symbol(`unref` );
    const IS_REF = Symbol(`isRef` );
    const WITH_MEMO = Symbol(`withMemo` );
    const IS_MEMO_SAME = Symbol(`isMemoSame` );
    // Name mapping for runtime helpers that need to be imported from 'vue' in
    // generated code. Make sure these are correctly exported in the runtime!
    const helperNameMap = {
        [FRAGMENT]: `Fragment`,
        [TELEPORT]: `Teleport`,
        [SUSPENSE]: `Suspense`,
        [KEEP_ALIVE]: `KeepAlive`,
        [BASE_TRANSITION]: `BaseTransition`,
        [OPEN_BLOCK]: `openBlock`,
        [CREATE_BLOCK]: `createBlock`,
        [CREATE_ELEMENT_BLOCK]: `createElementBlock`,
        [CREATE_VNODE]: `createVNode`,
        [CREATE_ELEMENT_VNODE]: `createElementVNode`,
        [CREATE_COMMENT]: `createCommentVNode`,
        [CREATE_TEXT]: `createTextVNode`,
        [CREATE_STATIC]: `createStaticVNode`,
        [RESOLVE_COMPONENT]: `resolveComponent`,
        [RESOLVE_DYNAMIC_COMPONENT]: `resolveDynamicComponent`,
        [RESOLVE_DIRECTIVE]: `resolveDirective`,
        [RESOLVE_FILTER]: `resolveFilter`,
        [WITH_DIRECTIVES]: `withDirectives`,
        [RENDER_LIST]: `renderList`,
        [RENDER_SLOT]: `renderSlot`,
        [CREATE_SLOTS]: `createSlots`,
        [TO_DISPLAY_STRING]: `toDisplayString`,
        [MERGE_PROPS]: `mergeProps`,
        [NORMALIZE_CLASS]: `normalizeClass`,
        [NORMALIZE_STYLE]: `normalizeStyle`,
        [NORMALIZE_PROPS]: `normalizeProps`,
        [GUARD_REACTIVE_PROPS]: `guardReactiveProps`,
        [TO_HANDLERS]: `toHandlers`,
        [CAMELIZE]: `camelize`,
        [CAPITALIZE]: `capitalize`,
        [TO_HANDLER_KEY]: `toHandlerKey`,
        [SET_BLOCK_TRACKING]: `setBlockTracking`,
        [PUSH_SCOPE_ID]: `pushScopeId`,
        [POP_SCOPE_ID]: `popScopeId`,
        [WITH_CTX]: `withCtx`,
        [UNREF]: `unref`,
        [IS_REF]: `isRef`,
        [WITH_MEMO]: `withMemo`,
        [IS_MEMO_SAME]: `isMemoSame`
    };
    function registerRuntimeHelpers(helpers) {
        Object.getOwnPropertySymbols(helpers).forEach(s => {
            helperNameMap[s] = helpers[s];
        });
    }
  
    // AST Utilities ---------------------------------------------------------------
    // Some expressions, e.g. sequence and conditional expressions, are never
    // associated with template nodes, so their source locations are just a stub.
    // Container types like CompoundExpression also don't need a real location.
    const locStub = {
        source: '',
        start: { line: 1, column: 1, offset: 0 },
        end: { line: 1, column: 1, offset: 0 }
    };
    function createRoot(children, loc = locStub) {
        return {
            type: 0 /* NodeTypes.ROOT */,
            children,
            helpers: new Set(),
            components: [],
            directives: [],
            hoists: [],
            imports: [],
            cached: 0,
            temps: 0,
            codegenNode: undefined,
            loc
        };
    }
    function createVNodeCall(context, tag, props, children, patchFlag, dynamicProps, directives, isBlock = false, disableTracking = false, isComponent = false, loc = locStub) {
        if (context) {
            if (isBlock) {
                context.helper(OPEN_BLOCK);
                context.helper(getVNodeBlockHelper(context.inSSR, isComponent));
            }
            else {
                context.helper(getVNodeHelper(context.inSSR, isComponent));
            }
            if (directives) {
                context.helper(WITH_DIRECTIVES);
            }
        }
        return {
            type: 13 /* NodeTypes.VNODE_CALL */,
            tag,
            props,
            children,
            patchFlag,
            dynamicProps,
            directives,
            isBlock,
            disableTracking,
            isComponent,
            loc
        };
    }
    function createArrayExpression(elements, loc = locStub) {
        return {
            type: 17 /* NodeTypes.JS_ARRAY_EXPRESSION */,
            loc,
            elements
        };
    }
    function createObjectExpression(properties, loc = locStub) {
        return {
            type: 15 /* NodeTypes.JS_OBJECT_EXPRESSION */,
            loc,
            properties
        };
    }
    function createObjectProperty(key, value) {
        return {
            type: 16 /* NodeTypes.JS_PROPERTY */,
            loc: locStub,
            key: isString(key) ? createSimpleExpression(key, true) : key,
            value
        };
    }
    function createSimpleExpression(content, isStatic = false, loc = locStub, constType = 0 /* ConstantTypes.NOT_CONSTANT */) {
        return {
            type: 4 /* NodeTypes.SIMPLE_EXPRESSION */,
            loc,
            content,
            isStatic,
            constType: isStatic ? 3 /* ConstantTypes.CAN_STRINGIFY */ : constType
        };
    }
    function createCompoundExpression(children, loc = locStub) {
        return {
            type: 8 /* NodeTypes.COMPOUND_EXPRESSION */,
            loc,
            children
        };
    }
    function createCallExpression(callee, args = [], loc = locStub) {
        return {
            type: 14 /* NodeTypes.JS_CALL_EXPRESSION */,
            loc,
            callee,
            arguments: args
        };
    }
    function createFunctionExpression(params, returns = undefined, newline = false, isSlot = false, loc = locStub) {
        return {
            type: 18 /* NodeTypes.JS_FUNCTION_EXPRESSION */,
            params,
            returns,
            newline,
            isSlot,
            loc
        };
    }
    function createConditionalExpression(test, consequent, alternate, newline = true) {
        return {
            type: 19 /* NodeTypes.JS_CONDITIONAL_EXPRESSION */,
            test,
            consequent,
            alternate,
            newline,
            loc: locStub
        };
    }
    function createCacheExpression(index, value, isVNode = false) {
        return {
            type: 20 /* NodeTypes.JS_CACHE_EXPRESSION */,
            index,
            value,
            isVNode,
            loc: locStub
        };
    }
    function createBlockStatement(body) {
        return {
            type: 21 /* NodeTypes.JS_BLOCK_STATEMENT */,
            body,
            loc: locStub
        };
    }
  
    const isStaticExp = (p) => p.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */ && p.isStatic;
    const isBuiltInType = (tag, expected) => tag === expected || tag === hyphenate(expected);
    function isCoreComponent(tag) {
        if (isBuiltInType(tag, 'Teleport')) {
            return TELEPORT;
        }
        else if (isBuiltInType(tag, 'Suspense')) {
            return SUSPENSE;
        }
        else if (isBuiltInType(tag, 'KeepAlive')) {
            return KEEP_ALIVE;
        }
        else if (isBuiltInType(tag, 'BaseTransition')) {
            return BASE_TRANSITION;
        }
    }
    const nonIdentifierRE = /^\d|[^\$\w]/;
    const isSimpleIdentifier = (name) => !nonIdentifierRE.test(name);
    const validFirstIdentCharRE = /[A-Za-z_$\xA0-\uFFFF]/;
    const validIdentCharRE = /[\.\?\w$\xA0-\uFFFF]/;
    const whitespaceRE = /\s+[.[]\s*|\s*[.[]\s+/g;
    /**
     * Simple lexer to check if an expression is a member expression. This is
     * lax and only checks validity at the root level (i.e. does not validate exps
     * inside square brackets), but it's ok since these are only used on template
     * expressions and false positives are invalid expressions in the first place.
     */
    const isMemberExpressionBrowser = (path) => {
        // remove whitespaces around . or [ first
        path = path.trim().replace(whitespaceRE, s => s.trim());
        let state = 0 /* MemberExpLexState.inMemberExp */;
        let stateStack = [];
        let currentOpenBracketCount = 0;
        let currentOpenParensCount = 0;
        let currentStringType = null;
        for (let i = 0; i < path.length; i++) {
            const char = path.charAt(i);
            switch (state) {
                case 0 /* MemberExpLexState.inMemberExp */:
                    if (char === '[') {
                        stateStack.push(state);
                        state = 1 /* MemberExpLexState.inBrackets */;
                        currentOpenBracketCount++;
                    }
                    else if (char === '(') {
                        stateStack.push(state);
                        state = 2 /* MemberExpLexState.inParens */;
                        currentOpenParensCount++;
                    }
                    else if (!(i === 0 ? validFirstIdentCharRE : validIdentCharRE).test(char)) {
                        return false;
                    }
                    break;
                case 1 /* MemberExpLexState.inBrackets */:
                    if (char === `'` || char === `"` || char === '`') {
                        stateStack.push(state);
                        state = 3 /* MemberExpLexState.inString */;
                        currentStringType = char;
                    }
                    else if (char === `[`) {
                        currentOpenBracketCount++;
                    }
                    else if (char === `]`) {
                        if (!--currentOpenBracketCount) {
                            state = stateStack.pop();
                        }
                    }
                    break;
                case 2 /* MemberExpLexState.inParens */:
                    if (char === `'` || char === `"` || char === '`') {
                        stateStack.push(state);
                        state = 3 /* MemberExpLexState.inString */;
                        currentStringType = char;
                    }
                    else if (char === `(`) {
                        currentOpenParensCount++;
                    }
                    else if (char === `)`) {
                        // if the exp ends as a call then it should not be considered valid
                        if (i === path.length - 1) {
                            return false;
                        }
                        if (!--currentOpenParensCount) {
                            state = stateStack.pop();
                        }
                    }
                    break;
                case 3 /* MemberExpLexState.inString */:
                    if (char === currentStringType) {
                        state = stateStack.pop();
                        currentStringType = null;
                    }
                    break;
            }
        }
        return !currentOpenBracketCount && !currentOpenParensCount;
    };
    const isMemberExpression = isMemberExpressionBrowser
        ;
    function getInnerRange(loc, offset, length) {
        const source = loc.source.slice(offset, offset + length);
        const newLoc = {
            source,
            start: advancePositionWithClone(loc.start, loc.source, offset),
            end: loc.end
        };
        if (length != null) {
            newLoc.end = advancePositionWithClone(loc.start, loc.source, offset + length);
        }
        return newLoc;
    }
    function advancePositionWithClone(pos, source, numberOfCharacters = source.length) {
        return advancePositionWithMutation(extend({}, pos), source, numberOfCharacters);
    }
    // advance by mutation without cloning (for performance reasons), since this
    // gets called a lot in the parser
    function advancePositionWithMutation(pos, source, numberOfCharacters = source.length) {
        let linesCount = 0;
        let lastNewLinePos = -1;
        for (let i = 0; i < numberOfCharacters; i++) {
            if (source.charCodeAt(i) === 10 /* newline char code */) {
                linesCount++;
                lastNewLinePos = i;
            }
        }
        pos.offset += numberOfCharacters;
        pos.line += linesCount;
        pos.column =
            lastNewLinePos === -1
                ? pos.column + numberOfCharacters
                : numberOfCharacters - lastNewLinePos;
        return pos;
    }
    function assert(condition, msg) {
        /* istanbul ignore if */
        if (!condition) {
            throw new Error(msg || `unexpected compiler condition`);
        }
    }
    function findDir(node, name, allowEmpty = false) {
        for (let i = 0; i < node.props.length; i++) {
            const p = node.props[i];
            if (p.type === 7 /* NodeTypes.DIRECTIVE */ &&
                (allowEmpty || p.exp) &&
                (isString(name) ? p.name === name : name.test(p.name))) {
                return p;
            }
        }
    }
    function findProp(node, name, dynamicOnly = false, allowEmpty = false) {
        for (let i = 0; i < node.props.length; i++) {
            const p = node.props[i];
            if (p.type === 6 /* NodeTypes.ATTRIBUTE */) {
                if (dynamicOnly)
                    continue;
                if (p.name === name && (p.value || allowEmpty)) {
                    return p;
                }
            }
            else if (p.name === 'bind' &&
                (p.exp || allowEmpty) &&
                isStaticArgOf(p.arg, name)) {
                return p;
            }
        }
    }
    function isStaticArgOf(arg, name) {
        return !!(arg && isStaticExp(arg) && arg.content === name);
    }
    function hasDynamicKeyVBind(node) {
        return node.props.some(p => p.type === 7 /* NodeTypes.DIRECTIVE */ &&
            p.name === 'bind' &&
            (!p.arg || // v-bind="obj"
                p.arg.type !== 4 /* NodeTypes.SIMPLE_EXPRESSION */ || // v-bind:[_ctx.foo]
                !p.arg.isStatic) // v-bind:[foo]
        );
    }
    function isText$1(node) {
        return node.type === 5 /* NodeTypes.INTERPOLATION */ || node.type === 2 /* NodeTypes.TEXT */;
    }
    function isVSlot(p) {
        return p.type === 7 /* NodeTypes.DIRECTIVE */ && p.name === 'slot';
    }
    function isTemplateNode(node) {
        return (node.type === 1 /* NodeTypes.ELEMENT */ && node.tagType === 3 /* ElementTypes.TEMPLATE */);
    }
    function isSlotOutlet(node) {
        return node.type === 1 /* NodeTypes.ELEMENT */ && node.tagType === 2 /* ElementTypes.SLOT */;
    }
    function getVNodeHelper(ssr, isComponent) {
        return ssr || isComponent ? CREATE_VNODE : CREATE_ELEMENT_VNODE;
    }
    function getVNodeBlockHelper(ssr, isComponent) {
        return ssr || isComponent ? CREATE_BLOCK : CREATE_ELEMENT_BLOCK;
    }
    const propsHelperSet = new Set([NORMALIZE_PROPS, GUARD_REACTIVE_PROPS]);
    function getUnnormalizedProps(props, callPath = []) {
        if (props &&
            !isString(props) &&
            props.type === 14 /* NodeTypes.JS_CALL_EXPRESSION */) {
            const callee = props.callee;
            if (!isString(callee) && propsHelperSet.has(callee)) {
                return getUnnormalizedProps(props.arguments[0], callPath.concat(props));
            }
        }
        return [props, callPath];
    }
    function injectProp(node, prop, context) {
        let propsWithInjection;
        /**
         * 1. mergeProps(...)
         * 2. toHandlers(...)
         * 3. normalizeProps(...)
         * 4. normalizeProps(guardReactiveProps(...))
         *
         * we need to get the real props before normalization
         */
        let props = node.type === 13 /* NodeTypes.VNODE_CALL */ ? node.props : node.arguments[2];
        let callPath = [];
        let parentCall;
        if (props &&
            !isString(props) &&
            props.type === 14 /* NodeTypes.JS_CALL_EXPRESSION */) {
            const ret = getUnnormalizedProps(props);
            props = ret[0];
            callPath = ret[1];
            parentCall = callPath[callPath.length - 1];
        }
        if (props == null || isString(props)) {
            propsWithInjection = createObjectExpression([prop]);
        }
        else if (props.type === 14 /* NodeTypes.JS_CALL_EXPRESSION */) {
            // merged props... add ours
            // only inject key to object literal if it's the first argument so that
            // if doesn't override user provided keys
            const first = props.arguments[0];
            if (!isString(first) && first.type === 15 /* NodeTypes.JS_OBJECT_EXPRESSION */) {
                // #6631
                if (!hasProp(prop, first)) {
                    first.properties.unshift(prop);
                }
            }
            else {
                if (props.callee === TO_HANDLERS) {
                    // #2366
                    propsWithInjection = createCallExpression(context.helper(MERGE_PROPS), [
                        createObjectExpression([prop]),
                        props
                    ]);
                }
                else {
                    props.arguments.unshift(createObjectExpression([prop]));
                }
            }
            !propsWithInjection && (propsWithInjection = props);
        }
        else if (props.type === 15 /* NodeTypes.JS_OBJECT_EXPRESSION */) {
            if (!hasProp(prop, props)) {
                props.properties.unshift(prop);
            }
            propsWithInjection = props;
        }
        else {
            // single v-bind with expression, return a merged replacement
            propsWithInjection = createCallExpression(context.helper(MERGE_PROPS), [
                createObjectExpression([prop]),
                props
            ]);
            // in the case of nested helper call, e.g. `normalizeProps(guardReactiveProps(props))`,
            // it will be rewritten as `normalizeProps(mergeProps({ key: 0 }, props))`,
            // the `guardReactiveProps` will no longer be needed
            if (parentCall && parentCall.callee === GUARD_REACTIVE_PROPS) {
                parentCall = callPath[callPath.length - 2];
            }
        }
        if (node.type === 13 /* NodeTypes.VNODE_CALL */) {
            if (parentCall) {
                parentCall.arguments[0] = propsWithInjection;
            }
            else {
                node.props = propsWithInjection;
            }
        }
        else {
            if (parentCall) {
                parentCall.arguments[0] = propsWithInjection;
            }
            else {
                node.arguments[2] = propsWithInjection;
            }
        }
    }
    // check existing key to avoid overriding user provided keys
    function hasProp(prop, props) {
        let result = false;
        if (prop.key.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */) {
            const propKeyName = prop.key.content;
            result = props.properties.some(p => p.key.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */ &&
                p.key.content === propKeyName);
        }
        return result;
    }
    function toValidAssetId(name, type) {
        // see issue#4422, we need adding identifier on validAssetId if variable `name` has specific character
        return `_${type}_${name.replace(/[^\w]/g, (searchValue, replaceValue) => {
          return searchValue === '-' ? '_' : name.charCodeAt(replaceValue).toString();
      })}`;
    }
    function getMemoedVNodeCall(node) {
        if (node.type === 14 /* NodeTypes.JS_CALL_EXPRESSION */ && node.callee === WITH_MEMO) {
            return node.arguments[1].returns;
        }
        else {
            return node;
        }
    }
    function makeBlock(node, { helper, removeHelper, inSSR }) {
        if (!node.isBlock) {
            node.isBlock = true;
            removeHelper(getVNodeHelper(inSSR, node.isComponent));
            helper(OPEN_BLOCK);
            helper(getVNodeBlockHelper(inSSR, node.isComponent));
        }
    }
  
    const deprecationData = {
        ["COMPILER_IS_ON_ELEMENT" /* CompilerDeprecationTypes.COMPILER_IS_ON_ELEMENT */]: {
            message: `Platform-native elements with "is" prop will no longer be ` +
                `treated as components in Vue 3 unless the "is" value is explicitly ` +
                `prefixed with "vue:".`,
            link: `https://v3-migration.vuejs.org/breaking-changes/custom-elements-interop.html`
        },
        ["COMPILER_V_BIND_SYNC" /* CompilerDeprecationTypes.COMPILER_V_BIND_SYNC */]: {
            message: key => `.sync modifier for v-bind has been removed. Use v-model with ` +
                `argument instead. \`v-bind:${key}.sync\` should be changed to ` +
                `\`v-model:${key}\`.`,
            link: `https://v3-migration.vuejs.org/breaking-changes/v-model.html`
        },
        ["COMPILER_V_BIND_PROP" /* CompilerDeprecationTypes.COMPILER_V_BIND_PROP */]: {
            message: `.prop modifier for v-bind has been removed and no longer necessary. ` +
                `Vue 3 will automatically set a binding as DOM property when appropriate.`
        },
        ["COMPILER_V_BIND_OBJECT_ORDER" /* CompilerDeprecationTypes.COMPILER_V_BIND_OBJECT_ORDER */]: {
            message: `v-bind="obj" usage is now order sensitive and behaves like JavaScript ` +
                `object spread: it will now overwrite an existing non-mergeable attribute ` +
                `that appears before v-bind in the case of conflict. ` +
                `To retain 2.x behavior, move v-bind to make it the first attribute. ` +
                `You can also suppress this warning if the usage is intended.`,
            link: `https://v3-migration.vuejs.org/breaking-changes/v-bind.html`
        },
        ["COMPILER_V_ON_NATIVE" /* CompilerDeprecationTypes.COMPILER_V_ON_NATIVE */]: {
            message: `.native modifier for v-on has been removed as is no longer necessary.`,
            link: `https://v3-migration.vuejs.org/breaking-changes/v-on-native-modifier-removed.html`
        },
        ["COMPILER_V_IF_V_FOR_PRECEDENCE" /* CompilerDeprecationTypes.COMPILER_V_IF_V_FOR_PRECEDENCE */]: {
            message: `v-if / v-for precedence when used on the same element has changed ` +
                `in Vue 3: v-if now takes higher precedence and will no longer have ` +
                `access to v-for scope variables. It is best to avoid the ambiguity ` +
                `with <template> tags or use a computed property that filters v-for ` +
                `data source.`,
            link: `https://v3-migration.vuejs.org/breaking-changes/v-if-v-for.html`
        },
        ["COMPILER_NATIVE_TEMPLATE" /* CompilerDeprecationTypes.COMPILER_NATIVE_TEMPLATE */]: {
            message: `<template> with no special directives will render as a native template ` +
                `element instead of its inner content in Vue 3.`
        },
        ["COMPILER_INLINE_TEMPLATE" /* CompilerDeprecationTypes.COMPILER_INLINE_TEMPLATE */]: {
            message: `"inline-template" has been removed in Vue 3.`,
            link: `https://v3-migration.vuejs.org/breaking-changes/inline-template-attribute.html`
        },
        ["COMPILER_FILTER" /* CompilerDeprecationTypes.COMPILER_FILTERS */]: {
            message: `filters have been removed in Vue 3. ` +
                `The "|" symbol will be treated as native JavaScript bitwise OR operator. ` +
                `Use method calls or computed properties instead.`,
            link: `https://v3-migration.vuejs.org/breaking-changes/filters.html`
        }
    };
    function getCompatValue(key, context) {
        const config = context.options
            ? context.options.compatConfig
            : context.compatConfig;
        const value = config && config[key];
        if (key === 'MODE') {
            return value || 3; // compiler defaults to v3 behavior
        }
        else {
            return value;
        }
    }
    function isCompatEnabled(key, context) {
        const mode = getCompatValue('MODE', context);
        const value = getCompatValue(key, context);
        // in v3 mode, only enable if explicitly set to true
        // otherwise enable for any non-false value
        return mode === 3 ? value === true : value !== false;
    }
    function checkCompatEnabled(key, context, loc, ...args) {
        const enabled = isCompatEnabled(key, context);
        if (enabled) {
            warnDeprecation(key, context, loc, ...args);
        }
        return enabled;
    }
    function warnDeprecation(key, context, loc, ...args) {
        const val = getCompatValue(key, context);
        if (val === 'suppress-warning') {
            return;
        }
        const { message, link } = deprecationData[key];
        const msg = `(deprecation ${key}) ${typeof message === 'function' ? message(...args) : message}${link ? `\n  Details: ${link}` : ``}`;
        const err = new SyntaxError(msg);
        err.code = key;
        if (loc)
            err.loc = loc;
        context.onWarn(err);
    }
  
    // The default decoder only provides escapes for characters reserved as part of
    // the template syntax, and is only used if the custom renderer did not provide
    // a platform-specific decoder.
    const decodeRE = /&(gt|lt|amp|apos|quot);/g;
    const decodeMap = {
        gt: '>',
        lt: '<',
        amp: '&',
        apos: "'",
        quot: '"'
    };
    const defaultParserOptions = {
        delimiters: [`{{`, `}}`],
        getNamespace: () => 0 /* Namespaces.HTML */,
        getTextMode: () => 0 /* TextModes.DATA */,
        isVoidTag: NO,
        isPreTag: NO,
        isCustomElement: NO,
        decodeEntities: (rawText) => rawText.replace(decodeRE, (_, p1) => decodeMap[p1]),
        onError: defaultOnError,
        onWarn: defaultOnWarn,
        comments: true
    };
    function baseParse(content, options = {}) {
        const context = createParserContext(content, options);
        const start = getCursor(context);
        return createRoot(parseChildren(context, 0 /* TextModes.DATA */, []), getSelection(context, start));
    }
    function createParserContext(content, rawOptions) {
        const options = extend({}, defaultParserOptions);
        let key;
        for (key in rawOptions) {
            // @ts-ignore
            options[key] =
                rawOptions[key] === undefined
                    ? defaultParserOptions[key]
                    : rawOptions[key];
        }
        return {
            options,
            column: 1,
            line: 1,
            offset: 0,
            originalSource: content,
            source: content,
            inPre: false,
            inVPre: false,
            onWarn: options.onWarn
        };
    }
    function parseChildren(context, mode, ancestors) {
        const parent = last(ancestors);
        const ns = parent ? parent.ns : 0 /* Namespaces.HTML */;
        const nodes = [];
        while (!isEnd(context, mode, ancestors)) {
            const s = context.source;
            let node = undefined;
            if (mode === 0 /* TextModes.DATA */ || mode === 1 /* TextModes.RCDATA */) {
                if (!context.inVPre && startsWith(s, context.options.delimiters[0])) {
                    // '{{'
                    node = parseInterpolation(context, mode);
                }
                else if (mode === 0 /* TextModes.DATA */ && s[0] === '<') {
                    // https://html.spec.whatwg.org/multipage/parsing.html#tag-open-state
                    if (s.length === 1) {
                        emitError(context, 5 /* ErrorCodes.EOF_BEFORE_TAG_NAME */, 1);
                    }
                    else if (s[1] === '!') {
                        // https://html.spec.whatwg.org/multipage/parsing.html#markup-declaration-open-state
                        if (startsWith(s, '<!--')) {
                            node = parseComment(context);
                        }
                        else if (startsWith(s, '<!DOCTYPE')) {
                            // Ignore DOCTYPE by a limitation.
                            node = parseBogusComment(context);
                        }
                        else if (startsWith(s, '<![CDATA[')) {
                            if (ns !== 0 /* Namespaces.HTML */) {
                                node = parseCDATA(context, ancestors);
                            }
                            else {
                                emitError(context, 1 /* ErrorCodes.CDATA_IN_HTML_CONTENT */);
                                node = parseBogusComment(context);
                            }
                        }
                        else {
                            emitError(context, 11 /* ErrorCodes.INCORRECTLY_OPENED_COMMENT */);
                            node = parseBogusComment(context);
                        }
                    }
                    else if (s[1] === '/') {
                        // https://html.spec.whatwg.org/multipage/parsing.html#end-tag-open-state
                        if (s.length === 2) {
                            emitError(context, 5 /* ErrorCodes.EOF_BEFORE_TAG_NAME */, 2);
                        }
                        else if (s[2] === '>') {
                            emitError(context, 14 /* ErrorCodes.MISSING_END_TAG_NAME */, 2);
                            advanceBy(context, 3);
                            continue;
                        }
                        else if (/[a-z]/i.test(s[2])) {
                            emitError(context, 23 /* ErrorCodes.X_INVALID_END_TAG */);
                            parseTag(context, 1 /* TagType.End */, parent);
                            continue;
                        }
                        else {
                            emitError(context, 12 /* ErrorCodes.INVALID_FIRST_CHARACTER_OF_TAG_NAME */, 2);
                            node = parseBogusComment(context);
                        }
                    }
                    else if (/[a-z]/i.test(s[1])) {
                        node = parseElement(context, ancestors);
                    }
                    else if (s[1] === '?') {
                        emitError(context, 21 /* ErrorCodes.UNEXPECTED_QUESTION_MARK_INSTEAD_OF_TAG_NAME */, 1);
                        node = parseBogusComment(context);
                    }
                    else {
                        emitError(context, 12 /* ErrorCodes.INVALID_FIRST_CHARACTER_OF_TAG_NAME */, 1);
                    }
                }
            }
            if (!node) {
                node = parseText(context, mode);
            }
            if (isArray(node)) {
                for (let i = 0; i < node.length; i++) {
                    pushNode(nodes, node[i]);
                }
            }
            else {
                pushNode(nodes, node);
            }
        }
        // Whitespace handling strategy like v2
        let removedWhitespace = false;
        if (mode !== 2 /* TextModes.RAWTEXT */ && mode !== 1 /* TextModes.RCDATA */) {
            const shouldCondense = context.options.whitespace !== 'preserve';
            for (let i = 0; i < nodes.length; i++) {
                const node = nodes[i];
                if (node.type === 2 /* NodeTypes.TEXT */) {
                    if (!context.inPre) {
                        if (!/[^\t\r\n\f ]/.test(node.content)) {
                            const prev = nodes[i - 1];
                            const next = nodes[i + 1];
                            // Remove if:
                            // - the whitespace is the first or last node, or:
                            // - (condense mode) the whitespace is between twos comments, or:
                            // - (condense mode) the whitespace is between comment and element, or:
                            // - (condense mode) the whitespace is between two elements AND contains newline
                            if (!prev ||
                                !next ||
                                (shouldCondense &&
                                    ((prev.type === 3 /* NodeTypes.COMMENT */ &&
                                        next.type === 3 /* NodeTypes.COMMENT */) ||
                                        (prev.type === 3 /* NodeTypes.COMMENT */ &&
                                            next.type === 1 /* NodeTypes.ELEMENT */) ||
                                        (prev.type === 1 /* NodeTypes.ELEMENT */ &&
                                            next.type === 3 /* NodeTypes.COMMENT */) ||
                                        (prev.type === 1 /* NodeTypes.ELEMENT */ &&
                                            next.type === 1 /* NodeTypes.ELEMENT */ &&
                                            /[\r\n]/.test(node.content))))) {
                                removedWhitespace = true;
                                nodes[i] = null;
                            }
                            else {
                                // Otherwise, the whitespace is condensed into a single space
                                node.content = ' ';
                            }
                        }
                        else if (shouldCondense) {
                            // in condense mode, consecutive whitespaces in text are condensed
                            // down to a single space.
                            node.content = node.content.replace(/[\t\r\n\f ]+/g, ' ');
                        }
                    }
                    else {
                        // #6410 normalize windows newlines in <pre>:
                        // in SSR, browsers normalize server-rendered \r\n into a single \n
                        // in the DOM
                        node.content = node.content.replace(/\r\n/g, '\n');
                    }
                }
                // Remove comment nodes if desired by configuration.
                else if (node.type === 3 /* NodeTypes.COMMENT */ && !context.options.comments) {
                    removedWhitespace = true;
                    nodes[i] = null;
                }
            }
            if (context.inPre && parent && context.options.isPreTag(parent.tag)) {
                // remove leading newline per html spec
                // https://html.spec.whatwg.org/multipage/grouping-content.html#the-pre-element
                const first = nodes[0];
                if (first && first.type === 2 /* NodeTypes.TEXT */) {
                    first.content = first.content.replace(/^\r?\n/, '');
                }
            }
        }
        return removedWhitespace ? nodes.filter(Boolean) : nodes;
    }
    function pushNode(nodes, node) {
        if (node.type === 2 /* NodeTypes.TEXT */) {
            const prev = last(nodes);
            // Merge if both this and the previous node are text and those are
            // consecutive. This happens for cases like "a < b".
            if (prev &&
                prev.type === 2 /* NodeTypes.TEXT */ &&
                prev.loc.end.offset === node.loc.start.offset) {
                prev.content += node.content;
                prev.loc.end = node.loc.end;
                prev.loc.source += node.loc.source;
                return;
            }
        }
        nodes.push(node);
    }
    function parseCDATA(context, ancestors) {
        advanceBy(context, 9);
        const nodes = parseChildren(context, 3 /* TextModes.CDATA */, ancestors);
        if (context.source.length === 0) {
            emitError(context, 6 /* ErrorCodes.EOF_IN_CDATA */);
        }
        else {
            advanceBy(context, 3);
        }
        return nodes;
    }
    function parseComment(context) {
        const start = getCursor(context);
        let content;
        // Regular comment.
        const match = /--(\!)?>/.exec(context.source);
        if (!match) {
            content = context.source.slice(4);
            advanceBy(context, context.source.length);
            emitError(context, 7 /* ErrorCodes.EOF_IN_COMMENT */);
        }
        else {
            if (match.index <= 3) {
                emitError(context, 0 /* ErrorCodes.ABRUPT_CLOSING_OF_EMPTY_COMMENT */);
            }
            if (match[1]) {
                emitError(context, 10 /* ErrorCodes.INCORRECTLY_CLOSED_COMMENT */);
            }
            content = context.source.slice(4, match.index);
            // Advancing with reporting nested comments.
            const s = context.source.slice(0, match.index);
            let prevIndex = 1, nestedIndex = 0;
            while ((nestedIndex = s.indexOf('<!--', prevIndex)) !== -1) {
                advanceBy(context, nestedIndex - prevIndex + 1);
                if (nestedIndex + 4 < s.length) {
                    emitError(context, 16 /* ErrorCodes.NESTED_COMMENT */);
                }
                prevIndex = nestedIndex + 1;
            }
            advanceBy(context, match.index + match[0].length - prevIndex + 1);
        }
        return {
            type: 3 /* NodeTypes.COMMENT */,
            content,
            loc: getSelection(context, start)
        };
    }
    function parseBogusComment(context) {
        const start = getCursor(context);
        const contentStart = context.source[1] === '?' ? 1 : 2;
        let content;
        const closeIndex = context.source.indexOf('>');
        if (closeIndex === -1) {
            content = context.source.slice(contentStart);
            advanceBy(context, context.source.length);
        }
        else {
            content = context.source.slice(contentStart, closeIndex);
            advanceBy(context, closeIndex + 1);
        }
        return {
            type: 3 /* NodeTypes.COMMENT */,
            content,
            loc: getSelection(context, start)
        };
    }
    function parseElement(context, ancestors) {
        // Start tag.
        const wasInPre = context.inPre;
        const wasInVPre = context.inVPre;
        const parent = last(ancestors);
        const element = parseTag(context, 0 /* TagType.Start */, parent);
        const isPreBoundary = context.inPre && !wasInPre;
        const isVPreBoundary = context.inVPre && !wasInVPre;
        if (element.isSelfClosing || context.options.isVoidTag(element.tag)) {
            // #4030 self-closing <pre> tag
            if (isPreBoundary) {
                context.inPre = false;
            }
            if (isVPreBoundary) {
                context.inVPre = false;
            }
            return element;
        }
        // Children.
        ancestors.push(element);
        const mode = context.options.getTextMode(element, parent);
        const children = parseChildren(context, mode, ancestors);
        ancestors.pop();
        element.children = children;
        // End tag.
        if (startsWithEndTagOpen(context.source, element.tag)) {
            parseTag(context, 1 /* TagType.End */, parent);
        }
        else {
            emitError(context, 24 /* ErrorCodes.X_MISSING_END_TAG */, 0, element.loc.start);
            if (context.source.length === 0 && element.tag.toLowerCase() === 'script') {
                const first = children[0];
                if (first && startsWith(first.loc.source, '<!--')) {
                    emitError(context, 8 /* ErrorCodes.EOF_IN_SCRIPT_HTML_COMMENT_LIKE_TEXT */);
                }
            }
        }
        element.loc = getSelection(context, element.loc.start);
        if (isPreBoundary) {
            context.inPre = false;
        }
        if (isVPreBoundary) {
            context.inVPre = false;
        }
        return element;
    }
    const isSpecialTemplateDirective = /*#__PURE__*/ makeMap(`if,else,else-if,for,slot`);
    function parseTag(context, type, parent) {
        // Tag open.
        const start = getCursor(context);
        const match = /^<\/?([a-z][^\t\r\n\f />]*)/i.exec(context.source);
        const tag = match[1];
        const ns = context.options.getNamespace(tag, parent);
        advanceBy(context, match[0].length);
        advanceSpaces(context);
        // save current state in case we need to re-parse attributes with v-pre
        const cursor = getCursor(context);
        const currentSource = context.source;
        // check <pre> tag
        if (context.options.isPreTag(tag)) {
            context.inPre = true;
        }
        // Attributes.
        let props = parseAttributes(context, type);
        // check v-pre
        if (type === 0 /* TagType.Start */ &&
            !context.inVPre &&
            props.some(p => p.type === 7 /* NodeTypes.DIRECTIVE */ && p.name === 'pre')) {
            context.inVPre = true;
            // reset context
            extend(context, cursor);
            context.source = currentSource;
            // re-parse attrs and filter out v-pre itself
            props = parseAttributes(context, type).filter(p => p.name !== 'v-pre');
        }
        // Tag close.
        let isSelfClosing = false;
        if (context.source.length === 0) {
            emitError(context, 9 /* ErrorCodes.EOF_IN_TAG */);
        }
        else {
            isSelfClosing = startsWith(context.source, '/>');
            if (type === 1 /* TagType.End */ && isSelfClosing) {
                emitError(context, 4 /* ErrorCodes.END_TAG_WITH_TRAILING_SOLIDUS */);
            }
            advanceBy(context, isSelfClosing ? 2 : 1);
        }
        if (type === 1 /* TagType.End */) {
            return;
        }
        let tagType = 0 /* ElementTypes.ELEMENT */;
        if (!context.inVPre) {
            if (tag === 'slot') {
                tagType = 2 /* ElementTypes.SLOT */;
            }
            else if (tag === 'template') {
                if (props.some(p => p.type === 7 /* NodeTypes.DIRECTIVE */ && isSpecialTemplateDirective(p.name))) {
                    tagType = 3 /* ElementTypes.TEMPLATE */;
                }
            }
            else if (isComponent(tag, props, context)) {
                tagType = 1 /* ElementTypes.COMPONENT */;
            }
        }
        return {
            type: 1 /* NodeTypes.ELEMENT */,
            ns,
            tag,
            tagType,
            props,
            isSelfClosing,
            children: [],
            loc: getSelection(context, start),
            codegenNode: undefined // to be created during transform phase
        };
    }
    function isComponent(tag, props, context) {
        const options = context.options;
        if (options.isCustomElement(tag)) {
            return false;
        }
        if (tag === 'component' ||
            /^[A-Z]/.test(tag) ||
            isCoreComponent(tag) ||
            (options.isBuiltInComponent && options.isBuiltInComponent(tag)) ||
            (options.isNativeTag && !options.isNativeTag(tag))) {
            return true;
        }
        // at this point the tag should be a native tag, but check for potential "is"
        // casting
        for (let i = 0; i < props.length; i++) {
            const p = props[i];
            if (p.type === 6 /* NodeTypes.ATTRIBUTE */) {
                if (p.name === 'is' && p.value) {
                    if (p.value.content.startsWith('vue:')) {
                        return true;
                    }
                }
            }
            else {
                // directive
                // v-is (TODO Deprecate)
                if (p.name === 'is') {
                    return true;
                }
                else if (
                // :is on plain element - only treat as component in compat mode
                p.name === 'bind' &&
                    isStaticArgOf(p.arg, 'is') &&
                    false &&
                    checkCompatEnabled("COMPILER_IS_ON_ELEMENT" /* CompilerDeprecationTypes.COMPILER_IS_ON_ELEMENT */, context, p.loc)) {
                    return true;
                }
            }
        }
    }
    function parseAttributes(context, type) {
        const props = [];
        const attributeNames = new Set();
        while (context.source.length > 0 &&
            !startsWith(context.source, '>') &&
            !startsWith(context.source, '/>')) {
            if (startsWith(context.source, '/')) {
                emitError(context, 22 /* ErrorCodes.UNEXPECTED_SOLIDUS_IN_TAG */);
                advanceBy(context, 1);
                advanceSpaces(context);
                continue;
            }
            if (type === 1 /* TagType.End */) {
                emitError(context, 3 /* ErrorCodes.END_TAG_WITH_ATTRIBUTES */);
            }
            const attr = parseAttribute(context, attributeNames);
            // Trim whitespace between class
            // https://github.com/vuejs/core/issues/4251
            if (attr.type === 6 /* NodeTypes.ATTRIBUTE */ &&
                attr.value &&
                attr.name === 'class') {
                attr.value.content = attr.value.content.replace(/\s+/g, ' ').trim();
            }
            if (type === 0 /* TagType.Start */) {
                props.push(attr);
            }
            if (/^[^\t\r\n\f />]/.test(context.source)) {
                emitError(context, 15 /* ErrorCodes.MISSING_WHITESPACE_BETWEEN_ATTRIBUTES */);
            }
            advanceSpaces(context);
        }
        return props;
    }
    function parseAttribute(context, nameSet) {
        // Name.
        const start = getCursor(context);
        const match = /^[^\t\r\n\f />][^\t\r\n\f />=]*/.exec(context.source);
        const name = match[0];
        if (nameSet.has(name)) {
            emitError(context, 2 /* ErrorCodes.DUPLICATE_ATTRIBUTE */);
        }
        nameSet.add(name);
        if (name[0] === '=') {
            emitError(context, 19 /* ErrorCodes.UNEXPECTED_EQUALS_SIGN_BEFORE_ATTRIBUTE_NAME */);
        }
        {
            const pattern = /["'<]/g;
            let m;
            while ((m = pattern.exec(name))) {
                emitError(context, 17 /* ErrorCodes.UNEXPECTED_CHARACTER_IN_ATTRIBUTE_NAME */, m.index);
            }
        }
        advanceBy(context, name.length);
        // Value
        let value = undefined;
        if (/^[\t\r\n\f ]*=/.test(context.source)) {
            advanceSpaces(context);
            advanceBy(context, 1);
            advanceSpaces(context);
            value = parseAttributeValue(context);
            if (!value) {
                emitError(context, 13 /* ErrorCodes.MISSING_ATTRIBUTE_VALUE */);
            }
        }
        const loc = getSelection(context, start);
        if (!context.inVPre && /^(v-[A-Za-z0-9-]|:|\.|@|#)/.test(name)) {
            const match = /(?:^v-([a-z0-9-]+))?(?:(?::|^\.|^@|^#)(\[[^\]]+\]|[^\.]+))?(.+)?$/i.exec(name);
            let isPropShorthand = startsWith(name, '.');
            let dirName = match[1] ||
                (isPropShorthand || startsWith(name, ':')
                    ? 'bind'
                    : startsWith(name, '@')
                        ? 'on'
                        : 'slot');
            let arg;
            if (match[2]) {
                const isSlot = dirName === 'slot';
                const startOffset = name.lastIndexOf(match[2]);
                const loc = getSelection(context, getNewPosition(context, start, startOffset), getNewPosition(context, start, startOffset + match[2].length + ((isSlot && match[3]) || '').length));
                let content = match[2];
                let isStatic = true;
                if (content.startsWith('[')) {
                    isStatic = false;
                    if (!content.endsWith(']')) {
                        emitError(context, 27 /* ErrorCodes.X_MISSING_DYNAMIC_DIRECTIVE_ARGUMENT_END */);
                        content = content.slice(1);
                    }
                    else {
                        content = content.slice(1, content.length - 1);
                    }
                }
                else if (isSlot) {
                    // #1241 special case for v-slot: vuetify relies extensively on slot
                    // names containing dots. v-slot doesn't have any modifiers and Vue 2.x
                    // supports such usage so we are keeping it consistent with 2.x.
                    content += match[3] || '';
                }
                arg = {
                    type: 4 /* NodeTypes.SIMPLE_EXPRESSION */,
                    content,
                    isStatic,
                    constType: isStatic
                        ? 3 /* ConstantTypes.CAN_STRINGIFY */
                        : 0 /* ConstantTypes.NOT_CONSTANT */,
                    loc
                };
            }
            if (value && value.isQuoted) {
                const valueLoc = value.loc;
                valueLoc.start.offset++;
                valueLoc.start.column++;
                valueLoc.end = advancePositionWithClone(valueLoc.start, value.content);
                valueLoc.source = valueLoc.source.slice(1, -1);
            }
            const modifiers = match[3] ? match[3].slice(1).split('.') : [];
            if (isPropShorthand)
                modifiers.push('prop');
            return {
                type: 7 /* NodeTypes.DIRECTIVE */,
                name: dirName,
                exp: value && {
                    type: 4 /* NodeTypes.SIMPLE_EXPRESSION */,
                    content: value.content,
                    isStatic: false,
                    // Treat as non-constant by default. This can be potentially set to
                    // other values by `transformExpression` to make it eligible for hoisting.
                    constType: 0 /* ConstantTypes.NOT_CONSTANT */,
                    loc: value.loc
                },
                arg,
                modifiers,
                loc
            };
        }
        // missing directive name or illegal directive name
        if (!context.inVPre && startsWith(name, 'v-')) {
            emitError(context, 26 /* ErrorCodes.X_MISSING_DIRECTIVE_NAME */);
        }
        return {
            type: 6 /* NodeTypes.ATTRIBUTE */,
            name,
            value: value && {
                type: 2 /* NodeTypes.TEXT */,
                content: value.content,
                loc: value.loc
            },
            loc
        };
    }
    function parseAttributeValue(context) {
        const start = getCursor(context);
        let content;
        const quote = context.source[0];
        const isQuoted = quote === `"` || quote === `'`;
        if (isQuoted) {
            // Quoted value.
            advanceBy(context, 1);
            const endIndex = context.source.indexOf(quote);
            if (endIndex === -1) {
                content = parseTextData(context, context.source.length, 4 /* TextModes.ATTRIBUTE_VALUE */);
            }
            else {
                content = parseTextData(context, endIndex, 4 /* TextModes.ATTRIBUTE_VALUE */);
                advanceBy(context, 1);
            }
        }
        else {
            // Unquoted
            const match = /^[^\t\r\n\f >]+/.exec(context.source);
            if (!match) {
                return undefined;
            }
            const unexpectedChars = /["'<=`]/g;
            let m;
            while ((m = unexpectedChars.exec(match[0]))) {
                emitError(context, 18 /* ErrorCodes.UNEXPECTED_CHARACTER_IN_UNQUOTED_ATTRIBUTE_VALUE */, m.index);
            }
            content = parseTextData(context, match[0].length, 4 /* TextModes.ATTRIBUTE_VALUE */);
        }
        return { content, isQuoted, loc: getSelection(context, start) };
    }
    function parseInterpolation(context, mode) {
        const [open, close] = context.options.delimiters;
        const closeIndex = context.source.indexOf(close, open.length);
        if (closeIndex === -1) {
            emitError(context, 25 /* ErrorCodes.X_MISSING_INTERPOLATION_END */);
            return undefined;
        }
        const start = getCursor(context);
        advanceBy(context, open.length);
        const innerStart = getCursor(context);
        const innerEnd = getCursor(context);
        const rawContentLength = closeIndex - open.length;
        const rawContent = context.source.slice(0, rawContentLength);
        const preTrimContent = parseTextData(context, rawContentLength, mode);
        const content = preTrimContent.trim();
        const startOffset = preTrimContent.indexOf(content);
        if (startOffset > 0) {
            advancePositionWithMutation(innerStart, rawContent, startOffset);
        }
        const endOffset = rawContentLength - (preTrimContent.length - content.length - startOffset);
        advancePositionWithMutation(innerEnd, rawContent, endOffset);
        advanceBy(context, close.length);
        return {
            type: 5 /* NodeTypes.INTERPOLATION */,
            content: {
                type: 4 /* NodeTypes.SIMPLE_EXPRESSION */,
                isStatic: false,
                // Set `isConstant` to false by default and will decide in transformExpression
                constType: 0 /* ConstantTypes.NOT_CONSTANT */,
                content,
                loc: getSelection(context, innerStart, innerEnd)
            },
            loc: getSelection(context, start)
        };
    }
    function parseText(context, mode) {
        const endTokens = mode === 3 /* TextModes.CDATA */ ? [']]>'] : ['<', context.options.delimiters[0]];
        let endIndex = context.source.length;
        for (let i = 0; i < endTokens.length; i++) {
            const index = context.source.indexOf(endTokens[i], 1);
            if (index !== -1 && endIndex > index) {
                endIndex = index;
            }
        }
        const start = getCursor(context);
        const content = parseTextData(context, endIndex, mode);
        return {
            type: 2 /* NodeTypes.TEXT */,
            content,
            loc: getSelection(context, start)
        };
    }
    /**
     * Get text data with a given length from the current location.
     * This translates HTML entities in the text data.
     */
    function parseTextData(context, length, mode) {
        const rawText = context.source.slice(0, length);
        advanceBy(context, length);
        if (mode === 2 /* TextModes.RAWTEXT */ ||
            mode === 3 /* TextModes.CDATA */ ||
            !rawText.includes('&')) {
            return rawText;
        }
        else {
            // DATA or RCDATA containing "&"". Entity decoding required.
            return context.options.decodeEntities(rawText, mode === 4 /* TextModes.ATTRIBUTE_VALUE */);
        }
    }
    function getCursor(context) {
        const { column, line, offset } = context;
        return { column, line, offset };
    }
    function getSelection(context, start, end) {
        end = end || getCursor(context);
        return {
            start,
            end,
            source: context.originalSource.slice(start.offset, end.offset)
        };
    }
    function last(xs) {
        return xs[xs.length - 1];
    }
    function startsWith(source, searchString) {
        return source.startsWith(searchString);
    }
    function advanceBy(context, numberOfCharacters) {
        const { source } = context;
        advancePositionWithMutation(context, source, numberOfCharacters);
        context.source = source.slice(numberOfCharacters);
    }
    function advanceSpaces(context) {
        const match = /^[\t\r\n\f ]+/.exec(context.source);
        if (match) {
            advanceBy(context, match[0].length);
        }
    }
    function getNewPosition(context, start, numberOfCharacters) {
        return advancePositionWithClone(start, context.originalSource.slice(start.offset, numberOfCharacters), numberOfCharacters);
    }
    function emitError(context, code, offset, loc = getCursor(context)) {
        if (offset) {
            loc.offset += offset;
            loc.column += offset;
        }
        context.options.onError(createCompilerError(code, {
            start: loc,
            end: loc,
            source: ''
        }));
    }
    function isEnd(context, mode, ancestors) {
        const s = context.source;
        switch (mode) {
            case 0 /* TextModes.DATA */:
                if (startsWith(s, '</')) {
                    // TODO: probably bad performance
                    for (let i = ancestors.length - 1; i >= 0; --i) {
                        if (startsWithEndTagOpen(s, ancestors[i].tag)) {
                            return true;
                        }
                    }
                }
                break;
            case 1 /* TextModes.RCDATA */:
            case 2 /* TextModes.RAWTEXT */: {
                const parent = last(ancestors);
                if (parent && startsWithEndTagOpen(s, parent.tag)) {
                    return true;
                }
                break;
            }
            case 3 /* TextModes.CDATA */:
                if (startsWith(s, ']]>')) {
                    return true;
                }
                break;
        }
        return !s;
    }
    function startsWithEndTagOpen(source, tag) {
        return (startsWith(source, '</') &&
            source.slice(2, 2 + tag.length).toLowerCase() === tag.toLowerCase() &&
            /[\t\r\n\f />]/.test(source[2 + tag.length] || '>'));
    }
  
    function hoistStatic(root, context) {
        walk(root, context, 
        // Root node is unfortunately non-hoistable due to potential parent
        // fallthrough attributes.
        isSingleElementRoot(root, root.children[0]));
    }
    function isSingleElementRoot(root, child) {
        const { children } = root;
        return (children.length === 1 &&
            child.type === 1 /* NodeTypes.ELEMENT */ &&
            !isSlotOutlet(child));
    }
    function walk(node, context, doNotHoistNode = false) {
        const { children } = node;
        const originalCount = children.length;
        let hoistedCount = 0;
        for (let i = 0; i < children.length; i++) {
            const child = children[i];
            // only plain elements & text calls are eligible for hoisting.
            if (child.type === 1 /* NodeTypes.ELEMENT */ &&
                child.tagType === 0 /* ElementTypes.ELEMENT */) {
                const constantType = doNotHoistNode
                    ? 0 /* ConstantTypes.NOT_CONSTANT */
                    : getConstantType(child, context);
                if (constantType > 0 /* ConstantTypes.NOT_CONSTANT */) {
                    if (constantType >= 2 /* ConstantTypes.CAN_HOIST */) {
                        child.codegenNode.patchFlag =
                            -1 /* PatchFlags.HOISTED */ + (` /* HOISTED */` );
                        child.codegenNode = context.hoist(child.codegenNode);
                        hoistedCount++;
                        continue;
                    }
                }
                else {
                    // node may contain dynamic children, but its props may be eligible for
                    // hoisting.
                    const codegenNode = child.codegenNode;
                    if (codegenNode.type === 13 /* NodeTypes.VNODE_CALL */) {
                        const flag = getPatchFlag(codegenNode);
                        if ((!flag ||
                            flag === 512 /* PatchFlags.NEED_PATCH */ ||
                            flag === 1 /* PatchFlags.TEXT */) &&
                            getGeneratedPropsConstantType(child, context) >=
                                2 /* ConstantTypes.CAN_HOIST */) {
                            const props = getNodeProps(child);
                            if (props) {
                                codegenNode.props = context.hoist(props);
                            }
                        }
                        if (codegenNode.dynamicProps) {
                            codegenNode.dynamicProps = context.hoist(codegenNode.dynamicProps);
                        }
                    }
                }
            }
            // walk further
            if (child.type === 1 /* NodeTypes.ELEMENT */) {
                const isComponent = child.tagType === 1 /* ElementTypes.COMPONENT */;
                if (isComponent) {
                    context.scopes.vSlot++;
                }
                walk(child, context);
                if (isComponent) {
                    context.scopes.vSlot--;
                }
            }
            else if (child.type === 11 /* NodeTypes.FOR */) {
                // Do not hoist v-for single child because it has to be a block
                walk(child, context, child.children.length === 1);
            }
            else if (child.type === 9 /* NodeTypes.IF */) {
                for (let i = 0; i < child.branches.length; i++) {
                    // Do not hoist v-if single child because it has to be a block
                    walk(child.branches[i], context, child.branches[i].children.length === 1);
                }
            }
        }
        if (hoistedCount && context.transformHoist) {
            context.transformHoist(children, context, node);
        }
        // all children were hoisted - the entire children array is hoistable.
        if (hoistedCount &&
            hoistedCount === originalCount &&
            node.type === 1 /* NodeTypes.ELEMENT */ &&
            node.tagType === 0 /* ElementTypes.ELEMENT */ &&
            node.codegenNode &&
            node.codegenNode.type === 13 /* NodeTypes.VNODE_CALL */ &&
            isArray(node.codegenNode.children)) {
            node.codegenNode.children = context.hoist(createArrayExpression(node.codegenNode.children));
        }
    }
    function getConstantType(node, context) {
        const { constantCache } = context;
        switch (node.type) {
            case 1 /* NodeTypes.ELEMENT */:
                if (node.tagType !== 0 /* ElementTypes.ELEMENT */) {
                    return 0 /* ConstantTypes.NOT_CONSTANT */;
                }
                const cached = constantCache.get(node);
                if (cached !== undefined) {
                    return cached;
                }
                const codegenNode = node.codegenNode;
                if (codegenNode.type !== 13 /* NodeTypes.VNODE_CALL */) {
                    return 0 /* ConstantTypes.NOT_CONSTANT */;
                }
                if (codegenNode.isBlock &&
                    node.tag !== 'svg' &&
                    node.tag !== 'foreignObject') {
                    return 0 /* ConstantTypes.NOT_CONSTANT */;
                }
                const flag = getPatchFlag(codegenNode);
                if (!flag) {
                    let returnType = 3 /* ConstantTypes.CAN_STRINGIFY */;
                    // Element itself has no patch flag. However we still need to check:
                    // 1. Even for a node with no patch flag, it is possible for it to contain
                    // non-hoistable expressions that refers to scope variables, e.g. compiler
                    // injected keys or cached event handlers. Therefore we need to always
                    // check the codegenNode's props to be sure.
                    const generatedPropsType = getGeneratedPropsConstantType(node, context);
                    if (generatedPropsType === 0 /* ConstantTypes.NOT_CONSTANT */) {
                        constantCache.set(node, 0 /* ConstantTypes.NOT_CONSTANT */);
                        return 0 /* ConstantTypes.NOT_CONSTANT */;
                    }
                    if (generatedPropsType < returnType) {
                        returnType = generatedPropsType;
                    }
                    // 2. its children.
                    for (let i = 0; i < node.children.length; i++) {
                        const childType = getConstantType(node.children[i], context);
                        if (childType === 0 /* ConstantTypes.NOT_CONSTANT */) {
                            constantCache.set(node, 0 /* ConstantTypes.NOT_CONSTANT */);
                            return 0 /* ConstantTypes.NOT_CONSTANT */;
                        }
                        if (childType < returnType) {
                            returnType = childType;
                        }
                    }
                    // 3. if the type is not already CAN_SKIP_PATCH which is the lowest non-0
                    // type, check if any of the props can cause the type to be lowered
                    // we can skip can_patch because it's guaranteed by the absence of a
                    // patchFlag.
                    if (returnType > 1 /* ConstantTypes.CAN_SKIP_PATCH */) {
                        for (let i = 0; i < node.props.length; i++) {
                            const p = node.props[i];
                            if (p.type === 7 /* NodeTypes.DIRECTIVE */ && p.name === 'bind' && p.exp) {
                                const expType = getConstantType(p.exp, context);
                                if (expType === 0 /* ConstantTypes.NOT_CONSTANT */) {
                                    constantCache.set(node, 0 /* ConstantTypes.NOT_CONSTANT */);
                                    return 0 /* ConstantTypes.NOT_CONSTANT */;
                                }
                                if (expType < returnType) {
                                    returnType = expType;
                                }
                            }
                        }
                    }
                    // only svg/foreignObject could be block here, however if they are
                    // static then they don't need to be blocks since there will be no
                    // nested updates.
                    if (codegenNode.isBlock) {
                        // except set custom directives.
                        for (let i = 0; i < node.props.length; i++) {
                            const p = node.props[i];
                            if (p.type === 7 /* NodeTypes.DIRECTIVE */) {
                                constantCache.set(node, 0 /* ConstantTypes.NOT_CONSTANT */);
                                return 0 /* ConstantTypes.NOT_CONSTANT */;
                            }
                        }
                        context.removeHelper(OPEN_BLOCK);
                        context.removeHelper(getVNodeBlockHelper(context.inSSR, codegenNode.isComponent));
                        codegenNode.isBlock = false;
                        context.helper(getVNodeHelper(context.inSSR, codegenNode.isComponent));
                    }
                    constantCache.set(node, returnType);
                    return returnType;
                }
                else {
                    constantCache.set(node, 0 /* ConstantTypes.NOT_CONSTANT */);
                    return 0 /* ConstantTypes.NOT_CONSTANT */;
                }
            case 2 /* NodeTypes.TEXT */:
            case 3 /* NodeTypes.COMMENT */:
                return 3 /* ConstantTypes.CAN_STRINGIFY */;
            case 9 /* NodeTypes.IF */:
            case 11 /* NodeTypes.FOR */:
            case 10 /* NodeTypes.IF_BRANCH */:
                return 0 /* ConstantTypes.NOT_CONSTANT */;
            case 5 /* NodeTypes.INTERPOLATION */:
            case 12 /* NodeTypes.TEXT_CALL */:
                return getConstantType(node.content, context);
            case 4 /* NodeTypes.SIMPLE_EXPRESSION */:
                return node.constType;
            case 8 /* NodeTypes.COMPOUND_EXPRESSION */:
                let returnType = 3 /* ConstantTypes.CAN_STRINGIFY */;
                for (let i = 0; i < node.children.length; i++) {
                    const child = node.children[i];
                    if (isString(child) || isSymbol(child)) {
                        continue;
                    }
                    const childType = getConstantType(child, context);
                    if (childType === 0 /* ConstantTypes.NOT_CONSTANT */) {
                        return 0 /* ConstantTypes.NOT_CONSTANT */;
                    }
                    else if (childType < returnType) {
                        returnType = childType;
                    }
                }
                return returnType;
            default:
                return 0 /* ConstantTypes.NOT_CONSTANT */;
        }
    }
    const allowHoistedHelperSet = new Set([
        NORMALIZE_CLASS,
        NORMALIZE_STYLE,
        NORMALIZE_PROPS,
        GUARD_REACTIVE_PROPS
    ]);
    function getConstantTypeOfHelperCall(value, context) {
        if (value.type === 14 /* NodeTypes.JS_CALL_EXPRESSION */ &&
            !isString(value.callee) &&
            allowHoistedHelperSet.has(value.callee)) {
            const arg = value.arguments[0];
            if (arg.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */) {
                return getConstantType(arg, context);
            }
            else if (arg.type === 14 /* NodeTypes.JS_CALL_EXPRESSION */) {
                // in the case of nested helper call, e.g. `normalizeProps(guardReactiveProps(exp))`
                return getConstantTypeOfHelperCall(arg, context);
            }
        }
        return 0 /* ConstantTypes.NOT_CONSTANT */;
    }
    function getGeneratedPropsConstantType(node, context) {
        let returnType = 3 /* ConstantTypes.CAN_STRINGIFY */;
        const props = getNodeProps(node);
        if (props && props.type === 15 /* NodeTypes.JS_OBJECT_EXPRESSION */) {
            const { properties } = props;
            for (let i = 0; i < properties.length; i++) {
                const { key, value } = properties[i];
                const keyType = getConstantType(key, context);
                if (keyType === 0 /* ConstantTypes.NOT_CONSTANT */) {
                    return keyType;
                }
                if (keyType < returnType) {
                    returnType = keyType;
                }
                let valueType;
                if (value.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */) {
                    valueType = getConstantType(value, context);
                }
                else if (value.type === 14 /* NodeTypes.JS_CALL_EXPRESSION */) {
                    // some helper calls can be hoisted,
                    // such as the `normalizeProps` generated by the compiler for pre-normalize class,
                    // in this case we need to respect the ConstantType of the helper's arguments
                    valueType = getConstantTypeOfHelperCall(value, context);
                }
                else {
                    valueType = 0 /* ConstantTypes.NOT_CONSTANT */;
                }
                if (valueType === 0 /* ConstantTypes.NOT_CONSTANT */) {
                    return valueType;
                }
                if (valueType < returnType) {
                    returnType = valueType;
                }
            }
        }
        return returnType;
    }
    function getNodeProps(node) {
        const codegenNode = node.codegenNode;
        if (codegenNode.type === 13 /* NodeTypes.VNODE_CALL */) {
            return codegenNode.props;
        }
    }
    function getPatchFlag(node) {
        const flag = node.patchFlag;
        return flag ? parseInt(flag, 10) : undefined;
    }
  
    function createTransformContext(root, { filename = '', prefixIdentifiers = false, hoistStatic = false, cacheHandlers = false, nodeTransforms = [], directiveTransforms = {}, transformHoist = null, isBuiltInComponent = NOOP, isCustomElement = NOOP, expressionPlugins = [], scopeId = null, slotted = true, ssr = false, inSSR = false, ssrCssVars = ``, bindingMetadata = EMPTY_OBJ, inline = false, isTS = false, onError = defaultOnError, onWarn = defaultOnWarn, compatConfig }) {
        const nameMatch = filename.replace(/\?.*$/, '').match(/([^/\\]+)\.\w+$/);
        const context = {
            // options
            selfName: nameMatch && capitalize(camelize(nameMatch[1])),
            prefixIdentifiers,
            hoistStatic,
            cacheHandlers,
            nodeTransforms,
            directiveTransforms,
            transformHoist,
            isBuiltInComponent,
            isCustomElement,
            expressionPlugins,
            scopeId,
            slotted,
            ssr,
            inSSR,
            ssrCssVars,
            bindingMetadata,
            inline,
            isTS,
            onError,
            onWarn,
            compatConfig,
            // state
            root,
            helpers: new Map(),
            components: new Set(),
            directives: new Set(),
            hoists: [],
            imports: [],
            constantCache: new Map(),
            temps: 0,
            cached: 0,
            identifiers: Object.create(null),
            scopes: {
                vFor: 0,
                vSlot: 0,
                vPre: 0,
                vOnce: 0
            },
            parent: null,
            currentNode: root,
            childIndex: 0,
            inVOnce: false,
            // methods
            helper(name) {
                const count = context.helpers.get(name) || 0;
                context.helpers.set(name, count + 1);
                return name;
            },
            removeHelper(name) {
                const count = context.helpers.get(name);
                if (count) {
                    const currentCount = count - 1;
                    if (!currentCount) {
                        context.helpers.delete(name);
                    }
                    else {
                        context.helpers.set(name, currentCount);
                    }
                }
            },
            helperString(name) {
                return `_${helperNameMap[context.helper(name)]}`;
            },
            replaceNode(node) {
                /* istanbul ignore if */
                {
                    if (!context.currentNode) {
                        throw new Error(`Node being replaced is already removed.`);
                    }
                    if (!context.parent) {
                        throw new Error(`Cannot replace root node.`);
                    }
                }
                context.parent.children[context.childIndex] = context.currentNode = node;
            },
            removeNode(node) {
                if (!context.parent) {
                    throw new Error(`Cannot remove root node.`);
                }
                const list = context.parent.children;
                const removalIndex = node
                    ? list.indexOf(node)
                    : context.currentNode
                        ? context.childIndex
                        : -1;
                /* istanbul ignore if */
                if (removalIndex < 0) {
                    throw new Error(`node being removed is not a child of current parent`);
                }
                if (!node || node === context.currentNode) {
                    // current node removed
                    context.currentNode = null;
                    context.onNodeRemoved();
                }
                else {
                    // sibling node removed
                    if (context.childIndex > removalIndex) {
                        context.childIndex--;
                        context.onNodeRemoved();
                    }
                }
                context.parent.children.splice(removalIndex, 1);
            },
            onNodeRemoved: () => { },
            addIdentifiers(exp) {
            },
            removeIdentifiers(exp) {
            },
            hoist(exp) {
                if (isString(exp))
                    exp = createSimpleExpression(exp);
                context.hoists.push(exp);
                const identifier = createSimpleExpression(`_hoisted_${context.hoists.length}`, false, exp.loc, 2 /* ConstantTypes.CAN_HOIST */);
                identifier.hoisted = exp;
                return identifier;
            },
            cache(exp, isVNode = false) {
                return createCacheExpression(context.cached++, exp, isVNode);
            }
        };
        return context;
    }
    function transform(root, options) {
        const context = createTransformContext(root, options);
        traverseNode(root, context);
        if (options.hoistStatic) {
            hoistStatic(root, context);
        }
        if (!options.ssr) {
            createRootCodegen(root, context);
        }
        // finalize meta information
        root.helpers = new Set([...context.helpers.keys()]);
        root.components = [...context.components];
        root.directives = [...context.directives];
        root.imports = context.imports;
        root.hoists = context.hoists;
        root.temps = context.temps;
        root.cached = context.cached;
    }
    function createRootCodegen(root, context) {
        const { helper } = context;
        const { children } = root;
        if (children.length === 1) {
            const child = children[0];
            // if the single child is an element, turn it into a block.
            if (isSingleElementRoot(root, child) && child.codegenNode) {
                // single element root is never hoisted so codegenNode will never be
                // SimpleExpressionNode
                const codegenNode = child.codegenNode;
                if (codegenNode.type === 13 /* NodeTypes.VNODE_CALL */) {
                    makeBlock(codegenNode, context);
                }
                root.codegenNode = codegenNode;
            }
            else {
                // - single <slot/>, IfNode, ForNode: already blocks.
                // - single text node: always patched.
                // root codegen falls through via genNode()
                root.codegenNode = child;
            }
        }
        else if (children.length > 1) {
            // root has multiple nodes - return a fragment block.
            let patchFlag = 64 /* PatchFlags.STABLE_FRAGMENT */;
            let patchFlagText = PatchFlagNames[64 /* PatchFlags.STABLE_FRAGMENT */];
            // check if the fragment actually contains a single valid child with
            // the rest being comments
            if (children.filter(c => c.type !== 3 /* NodeTypes.COMMENT */).length === 1) {
                patchFlag |= 2048 /* PatchFlags.DEV_ROOT_FRAGMENT */;
                patchFlagText += `, ${PatchFlagNames[2048 /* PatchFlags.DEV_ROOT_FRAGMENT */]}`;
            }
            root.codegenNode = createVNodeCall(context, helper(FRAGMENT), undefined, root.children, patchFlag + (` /* ${patchFlagText} */` ), undefined, undefined, true, undefined, false /* isComponent */);
        }
        else ;
    }
    function traverseChildren(parent, context) {
        let i = 0;
        const nodeRemoved = () => {
            i--;
        };
        for (; i < parent.children.length; i++) {
            const child = parent.children[i];
            if (isString(child))
                continue;
            context.parent = parent;
            context.childIndex = i;
            context.onNodeRemoved = nodeRemoved;
            traverseNode(child, context);
        }
    }
    function traverseNode(node, context) {
        context.currentNode = node;
        // apply transform plugins
        const { nodeTransforms } = context;
        const exitFns = [];
        for (let i = 0; i < nodeTransforms.length; i++) {
            const onExit = nodeTransforms[i](node, context);
            if (onExit) {
                if (isArray(onExit)) {
                    exitFns.push(...onExit);
                }
                else {
                    exitFns.push(onExit);
                }
            }
            if (!context.currentNode) {
                // node was removed
                return;
            }
            else {
                // node may have been replaced
                node = context.currentNode;
            }
        }
        switch (node.type) {
            case 3 /* NodeTypes.COMMENT */:
                if (!context.ssr) {
                    // inject import for the Comment symbol, which is needed for creating
                    // comment nodes with `createVNode`
                    context.helper(CREATE_COMMENT);
                }
                break;
            case 5 /* NodeTypes.INTERPOLATION */:
                // no need to traverse, but we need to inject toString helper
                if (!context.ssr) {
                    context.helper(TO_DISPLAY_STRING);
                }
                break;
            // for container types, further traverse downwards
            case 9 /* NodeTypes.IF */:
                for (let i = 0; i < node.branches.length; i++) {
                    traverseNode(node.branches[i], context);
                }
                break;
            case 10 /* NodeTypes.IF_BRANCH */:
            case 11 /* NodeTypes.FOR */:
            case 1 /* NodeTypes.ELEMENT */:
            case 0 /* NodeTypes.ROOT */:
                traverseChildren(node, context);
                break;
        }
        // exit transforms
        context.currentNode = node;
        let i = exitFns.length;
        while (i--) {
            exitFns[i]();
        }
    }
    function createStructuralDirectiveTransform(name, fn) {
        const matches = isString(name)
            ? (n) => n === name
            : (n) => name.test(n);
        return (node, context) => {
            if (node.type === 1 /* NodeTypes.ELEMENT */) {
                const { props } = node;
                // structural directive transforms are not concerned with slots
                // as they are handled separately in vSlot.ts
                if (node.tagType === 3 /* ElementTypes.TEMPLATE */ && props.some(isVSlot)) {
                    return;
                }
                const exitFns = [];
                for (let i = 0; i < props.length; i++) {
                    const prop = props[i];
                    if (prop.type === 7 /* NodeTypes.DIRECTIVE */ && matches(prop.name)) {
                        // structural directives are removed to avoid infinite recursion
                        // also we remove them *before* applying so that it can further
                        // traverse itself in case it moves the node around
                        props.splice(i, 1);
                        i--;
                        const onExit = fn(node, prop, context);
                        if (onExit)
                            exitFns.push(onExit);
                    }
                }
                return exitFns;
            }
        };
    }
  
    const PURE_ANNOTATION = `/*#__PURE__*/`;
    const aliasHelper = (s) => `${helperNameMap[s]}: _${helperNameMap[s]}`;
    function createCodegenContext(ast, { mode = 'function', prefixIdentifiers = mode === 'module', sourceMap = false, filename = `template.vue.html`, scopeId = null, optimizeImports = false, runtimeGlobalName = `Vue`, runtimeModuleName = `vue`, ssrRuntimeModuleName = 'vue/server-renderer', ssr = false, isTS = false, inSSR = false }) {
        const context = {
            mode,
            prefixIdentifiers,
            sourceMap,
            filename,
            scopeId,
            optimizeImports,
            runtimeGlobalName,
            runtimeModuleName,
            ssrRuntimeModuleName,
            ssr,
            isTS,
            inSSR,
            source: ast.loc.source,
            code: ``,
            column: 1,
            line: 1,
            offset: 0,
            indentLevel: 0,
            pure: false,
            map: undefined,
            helper(key) {
                return `_${helperNameMap[key]}`;
            },
            push(code, node) {
                context.code += code;
            },
            indent() {
                newline(++context.indentLevel);
            },
            deindent(withoutNewLine = false) {
                if (withoutNewLine) {
                    --context.indentLevel;
                }
                else {
                    newline(--context.indentLevel);
                }
            },
            newline() {
                newline(context.indentLevel);
            }
        };
        function newline(n) {
            context.push('\n' + `  `.repeat(n));
        }
        return context;
    }
    function generate(ast, options = {}) {
        const context = createCodegenContext(ast, options);
        if (options.onContextCreated)
            options.onContextCreated(context);
        const { mode, push, prefixIdentifiers, indent, deindent, newline, scopeId, ssr } = context;
        const helpers = Array.from(ast.helpers);
        const hasHelpers = helpers.length > 0;
        const useWithBlock = !prefixIdentifiers && mode !== 'module';
        const isSetupInlined = !true ;
        // preambles
        // in setup() inline mode, the preamble is generated in a sub context
        // and returned separately.
        const preambleContext = isSetupInlined
            ? createCodegenContext(ast, options)
            : context;
        {
            genFunctionPreamble(ast, preambleContext);
        }
        // enter render function
        const functionName = ssr ? `ssrRender` : `render`;
        const args = ssr ? ['_ctx', '_push', '_parent', '_attrs'] : ['_ctx', '_cache'];
        const signature = args.join(', ');
        {
            push(`function ${functionName}(${signature}) {`);
        }
        indent();
        if (useWithBlock) {
            push(`with (_ctx) {`);
            indent();
            // function mode const declarations should be inside with block
            // also they should be renamed to avoid collision with user properties
            if (hasHelpers) {
                push(`const { ${helpers.map(aliasHelper).join(', ')} } = _Vue`);
                push(`\n`);
                newline();
            }
        }
        // generate asset resolution statements
        if (ast.components.length) {
            genAssets(ast.components, 'component', context);
            if (ast.directives.length || ast.temps > 0) {
                newline();
            }
        }
        if (ast.directives.length) {
            genAssets(ast.directives, 'directive', context);
            if (ast.temps > 0) {
                newline();
            }
        }
        if (ast.temps > 0) {
            push(`let `);
            for (let i = 0; i < ast.temps; i++) {
                push(`${i > 0 ? `, ` : ``}_temp${i}`);
            }
        }
        if (ast.components.length || ast.directives.length || ast.temps) {
            push(`\n`);
            newline();
        }
        // generate the VNode tree expression
        if (!ssr) {
            push(`return `);
        }
        if (ast.codegenNode) {
            genNode(ast.codegenNode, context);
        }
        else {
            push(`null`);
        }
        if (useWithBlock) {
            deindent();
            push(`}`);
        }
        deindent();
        push(`}`);
        return {
            ast,
            code: context.code,
            preamble: isSetupInlined ? preambleContext.code : ``,
            // SourceMapGenerator does have toJSON() method but it's not in the types
            map: context.map ? context.map.toJSON() : undefined
        };
    }
    function genFunctionPreamble(ast, context) {
        const { ssr, prefixIdentifiers, push, newline, runtimeModuleName, runtimeGlobalName, ssrRuntimeModuleName } = context;
        const VueBinding = runtimeGlobalName;
        // Generate const declaration for helpers
        // In prefix mode, we place the const declaration at top so it's done
        // only once; But if we not prefixing, we place the declaration inside the
        // with block so it doesn't incur the `in` check cost for every helper access.
        const helpers = Array.from(ast.helpers);
        if (helpers.length > 0) {
            {
                // "with" mode.
                // save Vue in a separate variable to avoid collision
                push(`const _Vue = ${VueBinding}\n`);
                // in "with" mode, helpers are declared inside the with block to avoid
                // has check cost, but hoists are lifted out of the function - we need
                // to provide the helper here.
                if (ast.hoists.length) {
                    const staticHelpers = [
                        CREATE_VNODE,
                        CREATE_ELEMENT_VNODE,
                        CREATE_COMMENT,
                        CREATE_TEXT,
                        CREATE_STATIC
                    ]
                        .filter(helper => helpers.includes(helper))
                        .map(aliasHelper)
                        .join(', ');
                    push(`const { ${staticHelpers} } = _Vue\n`);
                }
            }
        }
        genHoists(ast.hoists, context);
        newline();
        push(`return `);
    }
    function genAssets(assets, type, { helper, push, newline, isTS }) {
        const resolver = helper(type === 'component'
                ? RESOLVE_COMPONENT
                : RESOLVE_DIRECTIVE);
        for (let i = 0; i < assets.length; i++) {
            let id = assets[i];
            // potential component implicit self-reference inferred from SFC filename
            const maybeSelfReference = id.endsWith('__self');
            if (maybeSelfReference) {
                id = id.slice(0, -6);
            }
            push(`const ${toValidAssetId(id, type)} = ${resolver}(${JSON.stringify(id)}${maybeSelfReference ? `, true` : ``})${isTS ? `!` : ``}`);
            if (i < assets.length - 1) {
                newline();
            }
        }
    }
    function genHoists(hoists, context) {
        if (!hoists.length) {
            return;
        }
        context.pure = true;
        const { push, newline, helper, scopeId, mode } = context;
        newline();
        for (let i = 0; i < hoists.length; i++) {
            const exp = hoists[i];
            if (exp) {
                push(`const _hoisted_${i + 1} = ${``}`);
                genNode(exp, context);
                newline();
            }
        }
        context.pure = false;
    }
    function isText(n) {
        return (isString(n) ||
            n.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */ ||
            n.type === 2 /* NodeTypes.TEXT */ ||
            n.type === 5 /* NodeTypes.INTERPOLATION */ ||
            n.type === 8 /* NodeTypes.COMPOUND_EXPRESSION */);
    }
    function genNodeListAsArray(nodes, context) {
        const multilines = nodes.length > 3 ||
            (nodes.some(n => isArray(n) || !isText(n)));
        context.push(`[`);
        multilines && context.indent();
        genNodeList(nodes, context, multilines);
        multilines && context.deindent();
        context.push(`]`);
    }
    function genNodeList(nodes, context, multilines = false, comma = true) {
        const { push, newline } = context;
        for (let i = 0; i < nodes.length; i++) {
            const node = nodes[i];
            if (isString(node)) {
                push(node);
            }
            else if (isArray(node)) {
                genNodeListAsArray(node, context);
            }
            else {
                genNode(node, context);
            }
            if (i < nodes.length - 1) {
                if (multilines) {
                    comma && push(',');
                    newline();
                }
                else {
                    comma && push(', ');
                }
            }
        }
    }
    function genNode(node, context) {
        if (isString(node)) {
            context.push(node);
            return;
        }
        if (isSymbol(node)) {
            context.push(context.helper(node));
            return;
        }
        switch (node.type) {
            case 1 /* NodeTypes.ELEMENT */:
            case 9 /* NodeTypes.IF */:
            case 11 /* NodeTypes.FOR */:
                assert(node.codegenNode != null, `Codegen node is missing for element/if/for node. ` +
                        `Apply appropriate transforms first.`);
                genNode(node.codegenNode, context);
                break;
            case 2 /* NodeTypes.TEXT */:
                genText(node, context);
                break;
            case 4 /* NodeTypes.SIMPLE_EXPRESSION */:
                genExpression(node, context);
                break;
            case 5 /* NodeTypes.INTERPOLATION */:
                genInterpolation(node, context);
                break;
            case 12 /* NodeTypes.TEXT_CALL */:
                genNode(node.codegenNode, context);
                break;
            case 8 /* NodeTypes.COMPOUND_EXPRESSION */:
                genCompoundExpression(node, context);
                break;
            case 3 /* NodeTypes.COMMENT */:
                genComment(node, context);
                break;
            case 13 /* NodeTypes.VNODE_CALL */:
                genVNodeCall(node, context);
                break;
            case 14 /* NodeTypes.JS_CALL_EXPRESSION */:
                genCallExpression(node, context);
                break;
            case 15 /* NodeTypes.JS_OBJECT_EXPRESSION */:
                genObjectExpression(node, context);
                break;
            case 17 /* NodeTypes.JS_ARRAY_EXPRESSION */:
                genArrayExpression(node, context);
                break;
            case 18 /* NodeTypes.JS_FUNCTION_EXPRESSION */:
                genFunctionExpression(node, context);
                break;
            case 19 /* NodeTypes.JS_CONDITIONAL_EXPRESSION */:
                genConditionalExpression(node, context);
                break;
            case 20 /* NodeTypes.JS_CACHE_EXPRESSION */:
                genCacheExpression(node, context);
                break;
            case 21 /* NodeTypes.JS_BLOCK_STATEMENT */:
                genNodeList(node.body, context, true, false);
                break;
            // SSR only types
            case 22 /* NodeTypes.JS_TEMPLATE_LITERAL */:
                break;
            case 23 /* NodeTypes.JS_IF_STATEMENT */:
                break;
            case 24 /* NodeTypes.JS_ASSIGNMENT_EXPRESSION */:
                break;
            case 25 /* NodeTypes.JS_SEQUENCE_EXPRESSION */:
                break;
            case 26 /* NodeTypes.JS_RETURN_STATEMENT */:
                break;
            /* istanbul ignore next */
            case 10 /* NodeTypes.IF_BRANCH */:
                // noop
                break;
            default:
                {
                    assert(false, `unhandled codegen node type: ${node.type}`);
                    // make sure we exhaust all possible types
                    const exhaustiveCheck = node;
                    return exhaustiveCheck;
                }
        }
    }
    function genText(node, context) {
        context.push(JSON.stringify(node.content), node);
    }
    function genExpression(node, context) {
        const { content, isStatic } = node;
        context.push(isStatic ? JSON.stringify(content) : content, node);
    }
    function genInterpolation(node, context) {
        const { push, helper, pure } = context;
        if (pure)
            push(PURE_ANNOTATION);
        push(`${helper(TO_DISPLAY_STRING)}(`);
        genNode(node.content, context);
        push(`)`);
    }
    function genCompoundExpression(node, context) {
        for (let i = 0; i < node.children.length; i++) {
            const child = node.children[i];
            if (isString(child)) {
                context.push(child);
            }
            else {
                genNode(child, context);
            }
        }
    }
    function genExpressionAsPropertyKey(node, context) {
        const { push } = context;
        if (node.type === 8 /* NodeTypes.COMPOUND_EXPRESSION */) {
            push(`[`);
            genCompoundExpression(node, context);
            push(`]`);
        }
        else if (node.isStatic) {
            // only quote keys if necessary
            const text = isSimpleIdentifier(node.content)
                ? node.content
                : JSON.stringify(node.content);
            push(text, node);
        }
        else {
            push(`[${node.content}]`, node);
        }
    }
    function genComment(node, context) {
        const { push, helper, pure } = context;
        if (pure) {
            push(PURE_ANNOTATION);
        }
        push(`${helper(CREATE_COMMENT)}(${JSON.stringify(node.content)})`, node);
    }
    function genVNodeCall(node, context) {
        const { push, helper, pure } = context;
        const { tag, props, children, patchFlag, dynamicProps, directives, isBlock, disableTracking, isComponent } = node;
        if (directives) {
            push(helper(WITH_DIRECTIVES) + `(`);
        }
        if (isBlock) {
            push(`(${helper(OPEN_BLOCK)}(${disableTracking ? `true` : ``}), `);
        }
        if (pure) {
            push(PURE_ANNOTATION);
        }
        const callHelper = isBlock
            ? getVNodeBlockHelper(context.inSSR, isComponent)
            : getVNodeHelper(context.inSSR, isComponent);
        push(helper(callHelper) + `(`, node);
        genNodeList(genNullableArgs([tag, props, children, patchFlag, dynamicProps]), context);
        push(`)`);
        if (isBlock) {
            push(`)`);
        }
        if (directives) {
            push(`, `);
            genNode(directives, context);
            push(`)`);
        }
    }
    function genNullableArgs(args) {
        let i = args.length;
        while (i--) {
            if (args[i] != null)
                break;
        }
        return args.slice(0, i + 1).map(arg => arg || `null`);
    }
    // JavaScript
    function genCallExpression(node, context) {
        const { push, helper, pure } = context;
        const callee = isString(node.callee) ? node.callee : helper(node.callee);
        if (pure) {
            push(PURE_ANNOTATION);
        }
        push(callee + `(`, node);
        genNodeList(node.arguments, context);
        push(`)`);
    }
    function genObjectExpression(node, context) {
        const { push, indent, deindent, newline } = context;
        const { properties } = node;
        if (!properties.length) {
            push(`{}`, node);
            return;
        }
        const multilines = properties.length > 1 ||
            (properties.some(p => p.value.type !== 4 /* NodeTypes.SIMPLE_EXPRESSION */));
        push(multilines ? `{` : `{ `);
        multilines && indent();
        for (let i = 0; i < properties.length; i++) {
            const { key, value } = properties[i];
            // key
            genExpressionAsPropertyKey(key, context);
            push(`: `);
            // value
            genNode(value, context);
            if (i < properties.length - 1) {
                // will only reach this if it's multilines
                push(`,`);
                newline();
            }
        }
        multilines && deindent();
        push(multilines ? `}` : ` }`);
    }
    function genArrayExpression(node, context) {
        genNodeListAsArray(node.elements, context);
    }
    function genFunctionExpression(node, context) {
        const { push, indent, deindent } = context;
        const { params, returns, body, newline, isSlot } = node;
        if (isSlot) {
            // wrap slot functions with owner context
            push(`_${helperNameMap[WITH_CTX]}(`);
        }
        push(`(`, node);
        if (isArray(params)) {
            genNodeList(params, context);
        }
        else if (params) {
            genNode(params, context);
        }
        push(`) => `);
        if (newline || body) {
            push(`{`);
            indent();
        }
        if (returns) {
            if (newline) {
                push(`return `);
            }
            if (isArray(returns)) {
                genNodeListAsArray(returns, context);
            }
            else {
                genNode(returns, context);
            }
        }
        else if (body) {
            genNode(body, context);
        }
        if (newline || body) {
            deindent();
            push(`}`);
        }
        if (isSlot) {
            push(`)`);
        }
    }
    function genConditionalExpression(node, context) {
        const { test, consequent, alternate, newline: needNewline } = node;
        const { push, indent, deindent, newline } = context;
        if (test.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */) {
            const needsParens = !isSimpleIdentifier(test.content);
            needsParens && push(`(`);
            genExpression(test, context);
            needsParens && push(`)`);
        }
        else {
            push(`(`);
            genNode(test, context);
            push(`)`);
        }
        needNewline && indent();
        context.indentLevel++;
        needNewline || push(` `);
        push(`? `);
        genNode(consequent, context);
        context.indentLevel--;
        needNewline && newline();
        needNewline || push(` `);
        push(`: `);
        const isNested = alternate.type === 19 /* NodeTypes.JS_CONDITIONAL_EXPRESSION */;
        if (!isNested) {
            context.indentLevel++;
        }
        genNode(alternate, context);
        if (!isNested) {
            context.indentLevel--;
        }
        needNewline && deindent(true /* without newline */);
    }
    function genCacheExpression(node, context) {
        const { push, helper, indent, deindent, newline } = context;
        push(`_cache[${node.index}] || (`);
        if (node.isVNode) {
            indent();
            push(`${helper(SET_BLOCK_TRACKING)}(-1),`);
            newline();
        }
        push(`_cache[${node.index}] = `);
        genNode(node.value, context);
        if (node.isVNode) {
            push(`,`);
            newline();
            push(`${helper(SET_BLOCK_TRACKING)}(1),`);
            newline();
            push(`_cache[${node.index}]`);
            deindent();
        }
        push(`)`);
    }
  
    // these keywords should not appear inside expressions, but operators like
    // 'typeof', 'instanceof', and 'in' are allowed
    const prohibitedKeywordRE = new RegExp('\\b' +
        ('arguments,await,break,case,catch,class,const,continue,debugger,default,' +
            'delete,do,else,export,extends,finally,for,function,if,import,let,new,' +
            'return,super,switch,throw,try,var,void,while,with,yield')
            .split(',')
            .join('\\b|\\b') +
        '\\b');
    // strip strings in expressions
    const stripStringRE = /'(?:[^'\\]|\\.)*'|"(?:[^"\\]|\\.)*"|`(?:[^`\\]|\\.)*\$\{|\}(?:[^`\\]|\\.)*`|`(?:[^`\\]|\\.)*`/g;
    /**
     * Validate a non-prefixed expression.
     * This is only called when using the in-browser runtime compiler since it
     * doesn't prefix expressions.
     */
    function validateBrowserExpression(node, context, asParams = false, asRawStatements = false) {
        const exp = node.content;
        // empty expressions are validated per-directive since some directives
        // do allow empty expressions.
        if (!exp.trim()) {
            return;
        }
        try {
            new Function(asRawStatements
                ? ` ${exp} `
                : `return ${asParams ? `(${exp}) => {}` : `(${exp})`}`);
        }
        catch (e) {
            let message = e.message;
            const keywordMatch = exp
                .replace(stripStringRE, '')
                .match(prohibitedKeywordRE);
            if (keywordMatch) {
                message = `avoid using JavaScript keyword as property name: "${keywordMatch[0]}"`;
            }
            context.onError(createCompilerError(45 /* ErrorCodes.X_INVALID_EXPRESSION */, node.loc, undefined, message));
        }
    }
  
    const transformExpression = (node, context) => {
        if (node.type === 5 /* NodeTypes.INTERPOLATION */) {
            node.content = processExpression(node.content, context);
        }
        else if (node.type === 1 /* NodeTypes.ELEMENT */) {
            // handle directives on element
            for (let i = 0; i < node.props.length; i++) {
                const dir = node.props[i];
                // do not process for v-on & v-for since they are special handled
                if (dir.type === 7 /* NodeTypes.DIRECTIVE */ && dir.name !== 'for') {
                    const exp = dir.exp;
                    const arg = dir.arg;
                    // do not process exp if this is v-on:arg - we need special handling
                    // for wrapping inline statements.
                    if (exp &&
                        exp.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */ &&
                        !(dir.name === 'on' && arg)) {
                        dir.exp = processExpression(exp, context, 
                        // slot args must be processed as function params
                        dir.name === 'slot');
                    }
                    if (arg && arg.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */ && !arg.isStatic) {
                        dir.arg = processExpression(arg, context);
                    }
                }
            }
        }
    };
    // Important: since this function uses Node.js only dependencies, it should
    // always be used with a leading !true check so that it can be
    // tree-shaken from the browser build.
    function processExpression(node, context, 
    // some expressions like v-slot props & v-for aliases should be parsed as
    // function params
    asParams = false, 
    // v-on handler values may contain multiple statements
    asRawStatements = false, localVars = Object.create(context.identifiers)) {
        {
            {
                // simple in-browser validation (same logic in 2.x)
                validateBrowserExpression(node, context, asParams, asRawStatements);
            }
            return node;
        }
    }
  
    const transformIf = createStructuralDirectiveTransform(/^(if|else|else-if)$/, (node, dir, context) => {
        return processIf(node, dir, context, (ifNode, branch, isRoot) => {
            // #1587: We need to dynamically increment the key based on the current
            // node's sibling nodes, since chained v-if/else branches are
            // rendered at the same depth
            const siblings = context.parent.children;
            let i = siblings.indexOf(ifNode);
            let key = 0;
            while (i-- >= 0) {
                const sibling = siblings[i];
                if (sibling && sibling.type === 9 /* NodeTypes.IF */) {
                    key += sibling.branches.length;
                }
            }
            // Exit callback. Complete the codegenNode when all children have been
            // transformed.
            return () => {
                if (isRoot) {
                    ifNode.codegenNode = createCodegenNodeForBranch(branch, key, context);
                }
                else {
                    // attach this branch's codegen node to the v-if root.
                    const parentCondition = getParentCondition(ifNode.codegenNode);
                    parentCondition.alternate = createCodegenNodeForBranch(branch, key + ifNode.branches.length - 1, context);
                }
            };
        });
    });
    // target-agnostic transform used for both Client and SSR
    function processIf(node, dir, context, processCodegen) {
        if (dir.name !== 'else' &&
            (!dir.exp || !dir.exp.content.trim())) {
            const loc = dir.exp ? dir.exp.loc : node.loc;
            context.onError(createCompilerError(28 /* ErrorCodes.X_V_IF_NO_EXPRESSION */, dir.loc));
            dir.exp = createSimpleExpression(`true`, false, loc);
        }
        if (dir.exp) {
            validateBrowserExpression(dir.exp, context);
        }
        if (dir.name === 'if') {
            const branch = createIfBranch(node, dir);
            const ifNode = {
                type: 9 /* NodeTypes.IF */,
                loc: node.loc,
                branches: [branch]
            };
            context.replaceNode(ifNode);
            if (processCodegen) {
                return processCodegen(ifNode, branch, true);
            }
        }
        else {
            // locate the adjacent v-if
            const siblings = context.parent.children;
            const comments = [];
            let i = siblings.indexOf(node);
            while (i-- >= -1) {
                const sibling = siblings[i];
                if (sibling && sibling.type === 3 /* NodeTypes.COMMENT */) {
                    context.removeNode(sibling);
                    comments.unshift(sibling);
                    continue;
                }
                if (sibling &&
                    sibling.type === 2 /* NodeTypes.TEXT */ &&
                    !sibling.content.trim().length) {
                    context.removeNode(sibling);
                    continue;
                }
                if (sibling && sibling.type === 9 /* NodeTypes.IF */) {
                    // Check if v-else was followed by v-else-if
                    if (dir.name === 'else-if' &&
                        sibling.branches[sibling.branches.length - 1].condition === undefined) {
                        context.onError(createCompilerError(30 /* ErrorCodes.X_V_ELSE_NO_ADJACENT_IF */, node.loc));
                    }
                    // move the node to the if node's branches
                    context.removeNode();
                    const branch = createIfBranch(node, dir);
                    if (comments.length &&
                        // #3619 ignore comments if the v-if is direct child of <transition>
                        !(context.parent &&
                            context.parent.type === 1 /* NodeTypes.ELEMENT */ &&
                            isBuiltInType(context.parent.tag, 'transition'))) {
                        branch.children = [...comments, ...branch.children];
                    }
                    // check if user is forcing same key on different branches
                    {
                        const key = branch.userKey;
                        if (key) {
                            sibling.branches.forEach(({ userKey }) => {
                                if (isSameKey(userKey, key)) {
                                    context.onError(createCompilerError(29 /* ErrorCodes.X_V_IF_SAME_KEY */, branch.userKey.loc));
                                }
                            });
                        }
                    }
                    sibling.branches.push(branch);
                    const onExit = processCodegen && processCodegen(sibling, branch, false);
                    // since the branch was removed, it will not be traversed.
                    // make sure to traverse here.
                    traverseNode(branch, context);
                    // call on exit
                    if (onExit)
                        onExit();
                    // make sure to reset currentNode after traversal to indicate this
                    // node has been removed.
                    context.currentNode = null;
                }
                else {
                    context.onError(createCompilerError(30 /* ErrorCodes.X_V_ELSE_NO_ADJACENT_IF */, node.loc));
                }
                break;
            }
        }
    }
    function createIfBranch(node, dir) {
        const isTemplateIf = node.tagType === 3 /* ElementTypes.TEMPLATE */;
        return {
            type: 10 /* NodeTypes.IF_BRANCH */,
            loc: node.loc,
            condition: dir.name === 'else' ? undefined : dir.exp,
            children: isTemplateIf && !findDir(node, 'for') ? node.children : [node],
            userKey: findProp(node, `key`),
            isTemplateIf
        };
    }
    function createCodegenNodeForBranch(branch, keyIndex, context) {
        if (branch.condition) {
            return createConditionalExpression(branch.condition, createChildrenCodegenNode(branch, keyIndex, context), 
            // make sure to pass in asBlock: true so that the comment node call
            // closes the current block.
            createCallExpression(context.helper(CREATE_COMMENT), [
                '"v-if"' ,
                'true'
            ]));
        }
        else {
            return createChildrenCodegenNode(branch, keyIndex, context);
        }
    }
    function createChildrenCodegenNode(branch, keyIndex, context) {
        const { helper } = context;
        const keyProperty = createObjectProperty(`key`, createSimpleExpression(`${keyIndex}`, false, locStub, 2 /* ConstantTypes.CAN_HOIST */));
        const { children } = branch;
        const firstChild = children[0];
        const needFragmentWrapper = children.length !== 1 || firstChild.type !== 1 /* NodeTypes.ELEMENT */;
        if (needFragmentWrapper) {
            if (children.length === 1 && firstChild.type === 11 /* NodeTypes.FOR */) {
                // optimize away nested fragments when child is a ForNode
                const vnodeCall = firstChild.codegenNode;
                injectProp(vnodeCall, keyProperty, context);
                return vnodeCall;
            }
            else {
                let patchFlag = 64 /* PatchFlags.STABLE_FRAGMENT */;
                let patchFlagText = PatchFlagNames[64 /* PatchFlags.STABLE_FRAGMENT */];
                // check if the fragment actually contains a single valid child with
                // the rest being comments
                if (!branch.isTemplateIf &&
                    children.filter(c => c.type !== 3 /* NodeTypes.COMMENT */).length === 1) {
                    patchFlag |= 2048 /* PatchFlags.DEV_ROOT_FRAGMENT */;
                    patchFlagText += `, ${PatchFlagNames[2048 /* PatchFlags.DEV_ROOT_FRAGMENT */]}`;
                }
                return createVNodeCall(context, helper(FRAGMENT), createObjectExpression([keyProperty]), children, patchFlag + (` /* ${patchFlagText} */` ), undefined, undefined, true, false, false /* isComponent */, branch.loc);
            }
        }
        else {
            const ret = firstChild.codegenNode;
            const vnodeCall = getMemoedVNodeCall(ret);
            // Change createVNode to createBlock.
            if (vnodeCall.type === 13 /* NodeTypes.VNODE_CALL */) {
                makeBlock(vnodeCall, context);
            }
            // inject branch key
            injectProp(vnodeCall, keyProperty, context);
            return ret;
        }
    }
    function isSameKey(a, b) {
        if (!a || a.type !== b.type) {
            return false;
        }
        if (a.type === 6 /* NodeTypes.ATTRIBUTE */) {
            if (a.value.content !== b.value.content) {
                return false;
            }
        }
        else {
            // directive
            const exp = a.exp;
            const branchExp = b.exp;
            if (exp.type !== branchExp.type) {
                return false;
            }
            if (exp.type !== 4 /* NodeTypes.SIMPLE_EXPRESSION */ ||
                exp.isStatic !== branchExp.isStatic ||
                exp.content !== branchExp.content) {
                return false;
            }
        }
        return true;
    }
    function getParentCondition(node) {
        while (true) {
            if (node.type === 19 /* NodeTypes.JS_CONDITIONAL_EXPRESSION */) {
                if (node.alternate.type === 19 /* NodeTypes.JS_CONDITIONAL_EXPRESSION */) {
                    node = node.alternate;
                }
                else {
                    return node;
                }
            }
            else if (node.type === 20 /* NodeTypes.JS_CACHE_EXPRESSION */) {
                node = node.value;
            }
        }
    }
  
    const transformFor = createStructuralDirectiveTransform('for', (node, dir, context) => {
        const { helper, removeHelper } = context;
        return processFor(node, dir, context, forNode => {
            // create the loop render function expression now, and add the
            // iterator on exit after all children have been traversed
            const renderExp = createCallExpression(helper(RENDER_LIST), [
                forNode.source
            ]);
            const isTemplate = isTemplateNode(node);
            const memo = findDir(node, 'memo');
            const keyProp = findProp(node, `key`);
            const keyExp = keyProp &&
                (keyProp.type === 6 /* NodeTypes.ATTRIBUTE */
                    ? createSimpleExpression(keyProp.value.content, true)
                    : keyProp.exp);
            const keyProperty = keyProp ? createObjectProperty(`key`, keyExp) : null;
            const isStableFragment = forNode.source.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */ &&
                forNode.source.constType > 0 /* ConstantTypes.NOT_CONSTANT */;
            const fragmentFlag = isStableFragment
                ? 64 /* PatchFlags.STABLE_FRAGMENT */
                : keyProp
                    ? 128 /* PatchFlags.KEYED_FRAGMENT */
                    : 256 /* PatchFlags.UNKEYED_FRAGMENT */;
            forNode.codegenNode = createVNodeCall(context, helper(FRAGMENT), undefined, renderExp, fragmentFlag +
                (` /* ${PatchFlagNames[fragmentFlag]} */` ), undefined, undefined, true /* isBlock */, !isStableFragment /* disableTracking */, false /* isComponent */, node.loc);
            return () => {
                // finish the codegen now that all children have been traversed
                let childBlock;
                const { children } = forNode;
                // check <template v-for> key placement
                if (isTemplate) {
                    node.children.some(c => {
                        if (c.type === 1 /* NodeTypes.ELEMENT */) {
                            const key = findProp(c, 'key');
                            if (key) {
                                context.onError(createCompilerError(33 /* ErrorCodes.X_V_FOR_TEMPLATE_KEY_PLACEMENT */, key.loc));
                                return true;
                            }
                        }
                    });
                }
                const needFragmentWrapper = children.length !== 1 || children[0].type !== 1 /* NodeTypes.ELEMENT */;
                const slotOutlet = isSlotOutlet(node)
                    ? node
                    : isTemplate &&
                        node.children.length === 1 &&
                        isSlotOutlet(node.children[0])
                        ? node.children[0] // api-extractor somehow fails to infer this
                        : null;
                if (slotOutlet) {
                    // <slot v-for="..."> or <template v-for="..."><slot/></template>
                    childBlock = slotOutlet.codegenNode;
                    if (isTemplate && keyProperty) {
                        // <template v-for="..." :key="..."><slot/></template>
                        // we need to inject the key to the renderSlot() call.
                        // the props for renderSlot is passed as the 3rd argument.
                        injectProp(childBlock, keyProperty, context);
                    }
                }
                else if (needFragmentWrapper) {
                    // <template v-for="..."> with text or multi-elements
                    // should generate a fragment block for each loop
                    childBlock = createVNodeCall(context, helper(FRAGMENT), keyProperty ? createObjectExpression([keyProperty]) : undefined, node.children, 64 /* PatchFlags.STABLE_FRAGMENT */ +
                        (` /* ${PatchFlagNames[64 /* PatchFlags.STABLE_FRAGMENT */]} */`
                            ), undefined, undefined, true, undefined, false /* isComponent */);
                }
                else {
                    // Normal element v-for. Directly use the child's codegenNode
                    // but mark it as a block.
                    childBlock = children[0]
                        .codegenNode;
                    if (isTemplate && keyProperty) {
                        injectProp(childBlock, keyProperty, context);
                    }
                    if (childBlock.isBlock !== !isStableFragment) {
                        if (childBlock.isBlock) {
                            // switch from block to vnode
                            removeHelper(OPEN_BLOCK);
                            removeHelper(getVNodeBlockHelper(context.inSSR, childBlock.isComponent));
                        }
                        else {
                            // switch from vnode to block
                            removeHelper(getVNodeHelper(context.inSSR, childBlock.isComponent));
                        }
                    }
                    childBlock.isBlock = !isStableFragment;
                    if (childBlock.isBlock) {
                        helper(OPEN_BLOCK);
                        helper(getVNodeBlockHelper(context.inSSR, childBlock.isComponent));
                    }
                    else {
                        helper(getVNodeHelper(context.inSSR, childBlock.isComponent));
                    }
                }
                if (memo) {
                    const loop = createFunctionExpression(createForLoopParams(forNode.parseResult, [
                        createSimpleExpression(`_cached`)
                    ]));
                    loop.body = createBlockStatement([
                        createCompoundExpression([`const _memo = (`, memo.exp, `)`]),
                        createCompoundExpression([
                            `if (_cached`,
                            ...(keyExp ? [` && _cached.key === `, keyExp] : []),
                            ` && ${context.helperString(IS_MEMO_SAME)}(_cached, _memo)) return _cached`
                        ]),
                        createCompoundExpression([`const _item = `, childBlock]),
                        createSimpleExpression(`_item.memo = _memo`),
                        createSimpleExpression(`return _item`)
                    ]);
                    renderExp.arguments.push(loop, createSimpleExpression(`_cache`), createSimpleExpression(String(context.cached++)));
                }
                else {
                    renderExp.arguments.push(createFunctionExpression(createForLoopParams(forNode.parseResult), childBlock, true /* force newline */));
                }
            };
        });
    });
    // target-agnostic transform used for both Client and SSR
    function processFor(node, dir, context, processCodegen) {
        if (!dir.exp) {
            context.onError(createCompilerError(31 /* ErrorCodes.X_V_FOR_NO_EXPRESSION */, dir.loc));
            return;
        }
        const parseResult = parseForExpression(
        // can only be simple expression because vFor transform is applied
        // before expression transform.
        dir.exp, context);
        if (!parseResult) {
            context.onError(createCompilerError(32 /* ErrorCodes.X_V_FOR_MALFORMED_EXPRESSION */, dir.loc));
            return;
        }
        const { addIdentifiers, removeIdentifiers, scopes } = context;
        const { source, value, key, index } = parseResult;
        const forNode = {
            type: 11 /* NodeTypes.FOR */,
            loc: dir.loc,
            source,
            valueAlias: value,
            keyAlias: key,
            objectIndexAlias: index,
            parseResult,
            children: isTemplateNode(node) ? node.children : [node]
        };
        context.replaceNode(forNode);
        // bookkeeping
        scopes.vFor++;
        const onExit = processCodegen && processCodegen(forNode);
        return () => {
            scopes.vFor--;
            if (onExit)
                onExit();
        };
    }
    const forAliasRE = /([\s\S]*?)\s+(?:in|of)\s+([\s\S]*)/;
    // This regex doesn't cover the case if key or index aliases have destructuring,
    // but those do not make sense in the first place, so this works in practice.
    const forIteratorRE = /,([^,\}\]]*)(?:,([^,\}\]]*))?$/;
    const stripParensRE = /^\(|\)$/g;
    function parseForExpression(input, context) {
        const loc = input.loc;
        const exp = input.content;
        const inMatch = exp.match(forAliasRE);
        if (!inMatch)
            return;
        const [, LHS, RHS] = inMatch;
        const result = {
            source: createAliasExpression(loc, RHS.trim(), exp.indexOf(RHS, LHS.length)),
            value: undefined,
            key: undefined,
            index: undefined
        };
        {
            validateBrowserExpression(result.source, context);
        }
        let valueContent = LHS.trim().replace(stripParensRE, '').trim();
        const trimmedOffset = LHS.indexOf(valueContent);
        const iteratorMatch = valueContent.match(forIteratorRE);
        if (iteratorMatch) {
            valueContent = valueContent.replace(forIteratorRE, '').trim();
            const keyContent = iteratorMatch[1].trim();
            let keyOffset;
            if (keyContent) {
                keyOffset = exp.indexOf(keyContent, trimmedOffset + valueContent.length);
                result.key = createAliasExpression(loc, keyContent, keyOffset);
                {
                    validateBrowserExpression(result.key, context, true);
                }
            }
            if (iteratorMatch[2]) {
                const indexContent = iteratorMatch[2].trim();
                if (indexContent) {
                    result.index = createAliasExpression(loc, indexContent, exp.indexOf(indexContent, result.key
                        ? keyOffset + keyContent.length
                        : trimmedOffset + valueContent.length));
                    {
                        validateBrowserExpression(result.index, context, true);
                    }
                }
            }
        }
        if (valueContent) {
            result.value = createAliasExpression(loc, valueContent, trimmedOffset);
            {
                validateBrowserExpression(result.value, context, true);
            }
        }
        return result;
    }
    function createAliasExpression(range, content, offset) {
        return createSimpleExpression(content, false, getInnerRange(range, offset, content.length));
    }
    function createForLoopParams({ value, key, index }, memoArgs = []) {
        return createParamsList([value, key, index, ...memoArgs]);
    }
    function createParamsList(args) {
        let i = args.length;
        while (i--) {
            if (args[i])
                break;
        }
        return args
            .slice(0, i + 1)
            .map((arg, i) => arg || createSimpleExpression(`_`.repeat(i + 1), false));
    }
  
    const defaultFallback = createSimpleExpression(`undefined`, false);
    // A NodeTransform that:
    // 1. Tracks scope identifiers for scoped slots so that they don't get prefixed
    //    by transformExpression. This is only applied in non-browser builds with
    //    { prefixIdentifiers: true }.
    // 2. Track v-slot depths so that we know a slot is inside another slot.
    //    Note the exit callback is executed before buildSlots() on the same node,
    //    so only nested slots see positive numbers.
    const trackSlotScopes = (node, context) => {
        if (node.type === 1 /* NodeTypes.ELEMENT */ &&
            (node.tagType === 1 /* ElementTypes.COMPONENT */ ||
                node.tagType === 3 /* ElementTypes.TEMPLATE */)) {
            // We are only checking non-empty v-slot here
            // since we only care about slots that introduce scope variables.
            const vSlot = findDir(node, 'slot');
            if (vSlot) {
                vSlot.exp;
                context.scopes.vSlot++;
                return () => {
                    context.scopes.vSlot--;
                };
            }
        }
    };
    const buildClientSlotFn = (props, children, loc) => createFunctionExpression(props, children, false /* newline */, true /* isSlot */, children.length ? children[0].loc : loc);
    // Instead of being a DirectiveTransform, v-slot processing is called during
    // transformElement to build the slots object for a component.
    function buildSlots(node, context, buildSlotFn = buildClientSlotFn) {
        context.helper(WITH_CTX);
        const { children, loc } = node;
        const slotsProperties = [];
        const dynamicSlots = [];
        // If the slot is inside a v-for or another v-slot, force it to be dynamic
        // since it likely uses a scope variable.
        let hasDynamicSlots = context.scopes.vSlot > 0 || context.scopes.vFor > 0;
        // 1. Check for slot with slotProps on component itself.
        //    <Comp v-slot="{ prop }"/>
        const onComponentSlot = findDir(node, 'slot', true);
        if (onComponentSlot) {
            const { arg, exp } = onComponentSlot;
            if (arg && !isStaticExp(arg)) {
                hasDynamicSlots = true;
            }
            slotsProperties.push(createObjectProperty(arg || createSimpleExpression('default', true), buildSlotFn(exp, children, loc)));
        }
        // 2. Iterate through children and check for template slots
        //    <template v-slot:foo="{ prop }">
        let hasTemplateSlots = false;
        let hasNamedDefaultSlot = false;
        const implicitDefaultChildren = [];
        const seenSlotNames = new Set();
        let conditionalBranchIndex = 0;
        for (let i = 0; i < children.length; i++) {
            const slotElement = children[i];
            let slotDir;
            if (!isTemplateNode(slotElement) ||
                !(slotDir = findDir(slotElement, 'slot', true))) {
                // not a <template v-slot>, skip.
                if (slotElement.type !== 3 /* NodeTypes.COMMENT */) {
                    implicitDefaultChildren.push(slotElement);
                }
                continue;
            }
            if (onComponentSlot) {
                // already has on-component slot - this is incorrect usage.
                context.onError(createCompilerError(37 /* ErrorCodes.X_V_SLOT_MIXED_SLOT_USAGE */, slotDir.loc));
                break;
            }
            hasTemplateSlots = true;
            const { children: slotChildren, loc: slotLoc } = slotElement;
            const { arg: slotName = createSimpleExpression(`default`, true), exp: slotProps, loc: dirLoc } = slotDir;
            // check if name is dynamic.
            let staticSlotName;
            if (isStaticExp(slotName)) {
                staticSlotName = slotName ? slotName.content : `default`;
            }
            else {
                hasDynamicSlots = true;
            }
            const slotFunction = buildSlotFn(slotProps, slotChildren, slotLoc);
            // check if this slot is conditional (v-if/v-for)
            let vIf;
            let vElse;
            let vFor;
            if ((vIf = findDir(slotElement, 'if'))) {
                hasDynamicSlots = true;
                dynamicSlots.push(createConditionalExpression(vIf.exp, buildDynamicSlot(slotName, slotFunction, conditionalBranchIndex++), defaultFallback));
            }
            else if ((vElse = findDir(slotElement, /^else(-if)?$/, true /* allowEmpty */))) {
                // find adjacent v-if
                let j = i;
                let prev;
                while (j--) {
                    prev = children[j];
                    if (prev.type !== 3 /* NodeTypes.COMMENT */) {
                        break;
                    }
                }
                if (prev && isTemplateNode(prev) && findDir(prev, 'if')) {
                    // remove node
                    children.splice(i, 1);
                    i--;
                    // attach this slot to previous conditional
                    let conditional = dynamicSlots[dynamicSlots.length - 1];
                    while (conditional.alternate.type === 19 /* NodeTypes.JS_CONDITIONAL_EXPRESSION */) {
                        conditional = conditional.alternate;
                    }
                    conditional.alternate = vElse.exp
                        ? createConditionalExpression(vElse.exp, buildDynamicSlot(slotName, slotFunction, conditionalBranchIndex++), defaultFallback)
                        : buildDynamicSlot(slotName, slotFunction, conditionalBranchIndex++);
                }
                else {
                    context.onError(createCompilerError(30 /* ErrorCodes.X_V_ELSE_NO_ADJACENT_IF */, vElse.loc));
                }
            }
            else if ((vFor = findDir(slotElement, 'for'))) {
                hasDynamicSlots = true;
                const parseResult = vFor.parseResult ||
                    parseForExpression(vFor.exp, context);
                if (parseResult) {
                    // Render the dynamic slots as an array and add it to the createSlot()
                    // args. The runtime knows how to handle it appropriately.
                    dynamicSlots.push(createCallExpression(context.helper(RENDER_LIST), [
                        parseResult.source,
                        createFunctionExpression(createForLoopParams(parseResult), buildDynamicSlot(slotName, slotFunction), true /* force newline */)
                    ]));
                }
                else {
                    context.onError(createCompilerError(32 /* ErrorCodes.X_V_FOR_MALFORMED_EXPRESSION */, vFor.loc));
                }
            }
            else {
                // check duplicate static names
                if (staticSlotName) {
                    if (seenSlotNames.has(staticSlotName)) {
                        context.onError(createCompilerError(38 /* ErrorCodes.X_V_SLOT_DUPLICATE_SLOT_NAMES */, dirLoc));
                        continue;
                    }
                    seenSlotNames.add(staticSlotName);
                    if (staticSlotName === 'default') {
                        hasNamedDefaultSlot = true;
                    }
                }
                slotsProperties.push(createObjectProperty(slotName, slotFunction));
            }
        }
        if (!onComponentSlot) {
            const buildDefaultSlotProperty = (props, children) => {
                const fn = buildSlotFn(props, children, loc);
                return createObjectProperty(`default`, fn);
            };
            if (!hasTemplateSlots) {
                // implicit default slot (on component)
                slotsProperties.push(buildDefaultSlotProperty(undefined, children));
            }
            else if (implicitDefaultChildren.length &&
                // #3766
                // with whitespace: 'preserve', whitespaces between slots will end up in
                // implicitDefaultChildren. Ignore if all implicit children are whitespaces.
                implicitDefaultChildren.some(node => isNonWhitespaceContent(node))) {
                // implicit default slot (mixed with named slots)
                if (hasNamedDefaultSlot) {
                    context.onError(createCompilerError(39 /* ErrorCodes.X_V_SLOT_EXTRANEOUS_DEFAULT_SLOT_CHILDREN */, implicitDefaultChildren[0].loc));
                }
                else {
                    slotsProperties.push(buildDefaultSlotProperty(undefined, implicitDefaultChildren));
                }
            }
        }
        const slotFlag = hasDynamicSlots
            ? 2 /* SlotFlags.DYNAMIC */
            : hasForwardedSlots(node.children)
                ? 3 /* SlotFlags.FORWARDED */
                : 1 /* SlotFlags.STABLE */;
        let slots = createObjectExpression(slotsProperties.concat(createObjectProperty(`_`, 
        // 2 = compiled but dynamic = can skip normalization, but must run diff
        // 1 = compiled and static = can skip normalization AND diff as optimized
        createSimpleExpression(slotFlag + (` /* ${slotFlagsText[slotFlag]} */` ), false))), loc);
        if (dynamicSlots.length) {
            slots = createCallExpression(context.helper(CREATE_SLOTS), [
                slots,
                createArrayExpression(dynamicSlots)
            ]);
        }
        return {
            slots,
            hasDynamicSlots
        };
    }
    function buildDynamicSlot(name, fn, index) {
        const props = [
            createObjectProperty(`name`, name),
            createObjectProperty(`fn`, fn)
        ];
        if (index != null) {
            props.push(createObjectProperty(`key`, createSimpleExpression(String(index), true)));
        }
        return createObjectExpression(props);
    }
    function hasForwardedSlots(children) {
        for (let i = 0; i < children.length; i++) {
            const child = children[i];
            switch (child.type) {
                case 1 /* NodeTypes.ELEMENT */:
                    if (child.tagType === 2 /* ElementTypes.SLOT */ ||
                        hasForwardedSlots(child.children)) {
                        return true;
                    }
                    break;
                case 9 /* NodeTypes.IF */:
                    if (hasForwardedSlots(child.branches))
                        return true;
                    break;
                case 10 /* NodeTypes.IF_BRANCH */:
                case 11 /* NodeTypes.FOR */:
                    if (hasForwardedSlots(child.children))
                        return true;
                    break;
            }
        }
        return false;
    }
    function isNonWhitespaceContent(node) {
        if (node.type !== 2 /* NodeTypes.TEXT */ && node.type !== 12 /* NodeTypes.TEXT_CALL */)
            return true;
        return node.type === 2 /* NodeTypes.TEXT */
            ? !!node.content.trim()
            : isNonWhitespaceContent(node.content);
    }
  
    // some directive transforms (e.g. v-model) may return a symbol for runtime
    // import, which should be used instead of a resolveDirective call.
    const directiveImportMap = new WeakMap();
    // generate a JavaScript AST for this element's codegen
    const transformElement = (node, context) => {
        // perform the work on exit, after all child expressions have been
        // processed and merged.
        return function postTransformElement() {
            node = context.currentNode;
            if (!(node.type === 1 /* NodeTypes.ELEMENT */ &&
                (node.tagType === 0 /* ElementTypes.ELEMENT */ ||
                    node.tagType === 1 /* ElementTypes.COMPONENT */))) {
                return;
            }
            const { tag, props } = node;
            const isComponent = node.tagType === 1 /* ElementTypes.COMPONENT */;
            // The goal of the transform is to create a codegenNode implementing the
            // VNodeCall interface.
            let vnodeTag = isComponent
                ? resolveComponentType(node, context)
                : `"${tag}"`;
            const isDynamicComponent = isObject(vnodeTag) && vnodeTag.callee === RESOLVE_DYNAMIC_COMPONENT;
            let vnodeProps;
            let vnodeChildren;
            let vnodePatchFlag;
            let patchFlag = 0;
            let vnodeDynamicProps;
            let dynamicPropNames;
            let vnodeDirectives;
            let shouldUseBlock = 
            // dynamic component may resolve to plain elements
            isDynamicComponent ||
                vnodeTag === TELEPORT ||
                vnodeTag === SUSPENSE ||
                (!isComponent &&
                    // <svg> and <foreignObject> must be forced into blocks so that block
                    // updates inside get proper isSVG flag at runtime. (#639, #643)
                    // This is technically web-specific, but splitting the logic out of core
                    // leads to too much unnecessary complexity.
                    (tag === 'svg' || tag === 'foreignObject'));
            // props
            if (props.length > 0) {
                const propsBuildResult = buildProps(node, context, undefined, isComponent, isDynamicComponent);
                vnodeProps = propsBuildResult.props;
                patchFlag = propsBuildResult.patchFlag;
                dynamicPropNames = propsBuildResult.dynamicPropNames;
                const directives = propsBuildResult.directives;
                vnodeDirectives =
                    directives && directives.length
                        ? createArrayExpression(directives.map(dir => buildDirectiveArgs(dir, context)))
                        : undefined;
                if (propsBuildResult.shouldUseBlock) {
                    shouldUseBlock = true;
                }
            }
            // children
            if (node.children.length > 0) {
                if (vnodeTag === KEEP_ALIVE) {
                    // Although a built-in component, we compile KeepAlive with raw children
                    // instead of slot functions so that it can be used inside Transition
                    // or other Transition-wrapping HOCs.
                    // To ensure correct updates with block optimizations, we need to:
                    // 1. Force keep-alive into a block. This avoids its children being
                    //    collected by a parent block.
                    shouldUseBlock = true;
                    // 2. Force keep-alive to always be updated, since it uses raw children.
                    patchFlag |= 1024 /* PatchFlags.DYNAMIC_SLOTS */;
                    if (node.children.length > 1) {
                        context.onError(createCompilerError(46 /* ErrorCodes.X_KEEP_ALIVE_INVALID_CHILDREN */, {
                            start: node.children[0].loc.start,
                            end: node.children[node.children.length - 1].loc.end,
                            source: ''
                        }));
                    }
                }
                const shouldBuildAsSlots = isComponent &&
                    // Teleport is not a real component and has dedicated runtime handling
                    vnodeTag !== TELEPORT &&
                    // explained above.
                    vnodeTag !== KEEP_ALIVE;
                if (shouldBuildAsSlots) {
                    const { slots, hasDynamicSlots } = buildSlots(node, context);
                    vnodeChildren = slots;
                    if (hasDynamicSlots) {
                        patchFlag |= 1024 /* PatchFlags.DYNAMIC_SLOTS */;
                    }
                }
                else if (node.children.length === 1 && vnodeTag !== TELEPORT) {
                    const child = node.children[0];
                    const type = child.type;
                    // check for dynamic text children
                    const hasDynamicTextChild = type === 5 /* NodeTypes.INTERPOLATION */ ||
                        type === 8 /* NodeTypes.COMPOUND_EXPRESSION */;
                    if (hasDynamicTextChild &&
                        getConstantType(child, context) === 0 /* ConstantTypes.NOT_CONSTANT */) {
                        patchFlag |= 1 /* PatchFlags.TEXT */;
                    }
                    // pass directly if the only child is a text node
                    // (plain / interpolation / expression)
                    if (hasDynamicTextChild || type === 2 /* NodeTypes.TEXT */) {
                        vnodeChildren = child;
                    }
                    else {
                        vnodeChildren = node.children;
                    }
                }
                else {
                    vnodeChildren = node.children;
                }
            }
            // patchFlag & dynamicPropNames
            if (patchFlag !== 0) {
                {
                    if (patchFlag < 0) {
                        // special flags (negative and mutually exclusive)
                        vnodePatchFlag = patchFlag + ` /* ${PatchFlagNames[patchFlag]} */`;
                    }
                    else {
                        // bitwise flags
                        const flagNames = Object.keys(PatchFlagNames)
                            .map(Number)
                            .filter(n => n > 0 && patchFlag & n)
                            .map(n => PatchFlagNames[n])
                            .join(`, `);
                        vnodePatchFlag = patchFlag + ` /* ${flagNames} */`;
                    }
                }
                if (dynamicPropNames && dynamicPropNames.length) {
                    vnodeDynamicProps = stringifyDynamicPropNames(dynamicPropNames);
                }
            }
            node.codegenNode = createVNodeCall(context, vnodeTag, vnodeProps, vnodeChildren, vnodePatchFlag, vnodeDynamicProps, vnodeDirectives, !!shouldUseBlock, false /* disableTracking */, isComponent, node.loc);
        };
    };
    function resolveComponentType(node, context, ssr = false) {
        let { tag } = node;
        // 1. dynamic component
        const isExplicitDynamic = isComponentTag(tag);
        const isProp = findProp(node, 'is');
        if (isProp) {
            if (isExplicitDynamic ||
                (false )) {
                const exp = isProp.type === 6 /* NodeTypes.ATTRIBUTE */
                    ? isProp.value && createSimpleExpression(isProp.value.content, true)
                    : isProp.exp;
                if (exp) {
                    return createCallExpression(context.helper(RESOLVE_DYNAMIC_COMPONENT), [
                        exp
                    ]);
                }
            }
            else if (isProp.type === 6 /* NodeTypes.ATTRIBUTE */ &&
                isProp.value.content.startsWith('vue:')) {
                // <button is="vue:xxx">
                // if not <component>, only is value that starts with "vue:" will be
                // treated as component by the parse phase and reach here, unless it's
                // compat mode where all is values are considered components
                tag = isProp.value.content.slice(4);
            }
        }
        // 1.5 v-is (TODO: Deprecate)
        const isDir = !isExplicitDynamic && findDir(node, 'is');
        if (isDir && isDir.exp) {
            return createCallExpression(context.helper(RESOLVE_DYNAMIC_COMPONENT), [
                isDir.exp
            ]);
        }
        // 2. built-in components (Teleport, Transition, KeepAlive, Suspense...)
        const builtIn = isCoreComponent(tag) || context.isBuiltInComponent(tag);
        if (builtIn) {
            // built-ins are simply fallthroughs / have special handling during ssr
            // so we don't need to import their runtime equivalents
            if (!ssr)
                context.helper(builtIn);
            return builtIn;
        }
        // 5. user component (resolve)
        context.helper(RESOLVE_COMPONENT);
        context.components.add(tag);
        return toValidAssetId(tag, `component`);
    }
    function buildProps(node, context, props = node.props, isComponent, isDynamicComponent, ssr = false) {
        const { tag, loc: elementLoc, children } = node;
        let properties = [];
        const mergeArgs = [];
        const runtimeDirectives = [];
        const hasChildren = children.length > 0;
        let shouldUseBlock = false;
        // patchFlag analysis
        let patchFlag = 0;
        let hasRef = false;
        let hasClassBinding = false;
        let hasStyleBinding = false;
        let hasHydrationEventBinding = false;
        let hasDynamicKeys = false;
        let hasVnodeHook = false;
        const dynamicPropNames = [];
        const pushMergeArg = (arg) => {
            if (properties.length) {
                mergeArgs.push(createObjectExpression(dedupeProperties(properties), elementLoc));
                properties = [];
            }
            if (arg)
                mergeArgs.push(arg);
        };
        const analyzePatchFlag = ({ key, value }) => {
            if (isStaticExp(key)) {
                const name = key.content;
                const isEventHandler = isOn(name);
                if (isEventHandler &&
                    (!isComponent || isDynamicComponent) &&
                    // omit the flag for click handlers because hydration gives click
                    // dedicated fast path.
                    name.toLowerCase() !== 'onclick' &&
                    // omit v-model handlers
                    name !== 'onUpdate:modelValue' &&
                    // omit onVnodeXXX hooks
                    !isReservedProp(name)) {
                    hasHydrationEventBinding = true;
                }
                if (isEventHandler && isReservedProp(name)) {
                    hasVnodeHook = true;
                }
                if (value.type === 20 /* NodeTypes.JS_CACHE_EXPRESSION */ ||
                    ((value.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */ ||
                        value.type === 8 /* NodeTypes.COMPOUND_EXPRESSION */) &&
                        getConstantType(value, context) > 0)) {
                    // skip if the prop is a cached handler or has constant value
                    return;
                }
                if (name === 'ref') {
                    hasRef = true;
                }
                else if (name === 'class') {
                    hasClassBinding = true;
                }
                else if (name === 'style') {
                    hasStyleBinding = true;
                }
                else if (name !== 'key' && !dynamicPropNames.includes(name)) {
                    dynamicPropNames.push(name);
                }
                // treat the dynamic class and style binding of the component as dynamic props
                if (isComponent &&
                    (name === 'class' || name === 'style') &&
                    !dynamicPropNames.includes(name)) {
                    dynamicPropNames.push(name);
                }
            }
            else {
                hasDynamicKeys = true;
            }
        };
        for (let i = 0; i < props.length; i++) {
            // static attribute
            const prop = props[i];
            if (prop.type === 6 /* NodeTypes.ATTRIBUTE */) {
                const { loc, name, value } = prop;
                let isStatic = true;
                if (name === 'ref') {
                    hasRef = true;
                    if (context.scopes.vFor > 0) {
                        properties.push(createObjectProperty(createSimpleExpression('ref_for', true), createSimpleExpression('true')));
                    }
                }
                // skip is on <component>, or is="vue:xxx"
                if (name === 'is' &&
                    (isComponentTag(tag) ||
                        (value && value.content.startsWith('vue:')) ||
                        (false ))) {
                    continue;
                }
                properties.push(createObjectProperty(createSimpleExpression(name, true, getInnerRange(loc, 0, name.length)), createSimpleExpression(value ? value.content : '', isStatic, value ? value.loc : loc)));
            }
            else {
                // directives
                const { name, arg, exp, loc } = prop;
                const isVBind = name === 'bind';
                const isVOn = name === 'on';
                // skip v-slot - it is handled by its dedicated transform.
                if (name === 'slot') {
                    if (!isComponent) {
                        context.onError(createCompilerError(40 /* ErrorCodes.X_V_SLOT_MISPLACED */, loc));
                    }
                    continue;
                }
                // skip v-once/v-memo - they are handled by dedicated transforms.
                if (name === 'once' || name === 'memo') {
                    continue;
                }
                // skip v-is and :is on <component>
                if (name === 'is' ||
                    (isVBind &&
                        isStaticArgOf(arg, 'is') &&
                        (isComponentTag(tag) ||
                            (false )))) {
                    continue;
                }
                // skip v-on in SSR compilation
                if (isVOn && ssr) {
                    continue;
                }
                if (
                // #938: elements with dynamic keys should be forced into blocks
                (isVBind && isStaticArgOf(arg, 'key')) ||
                    // inline before-update hooks need to force block so that it is invoked
                    // before children
                    (isVOn && hasChildren && isStaticArgOf(arg, 'vue:before-update'))) {
                    shouldUseBlock = true;
                }
                if (isVBind && isStaticArgOf(arg, 'ref') && context.scopes.vFor > 0) {
                    properties.push(createObjectProperty(createSimpleExpression('ref_for', true), createSimpleExpression('true')));
                }
                // special case for v-bind and v-on with no argument
                if (!arg && (isVBind || isVOn)) {
                    hasDynamicKeys = true;
                    if (exp) {
                        if (isVBind) {
                            // have to merge early for compat build check
                            pushMergeArg();
                            mergeArgs.push(exp);
                        }
                        else {
                            // v-on="obj" -> toHandlers(obj)
                            pushMergeArg({
                                type: 14 /* NodeTypes.JS_CALL_EXPRESSION */,
                                loc,
                                callee: context.helper(TO_HANDLERS),
                                arguments: isComponent ? [exp] : [exp, `true`]
                            });
                        }
                    }
                    else {
                        context.onError(createCompilerError(isVBind
                            ? 34 /* ErrorCodes.X_V_BIND_NO_EXPRESSION */
                            : 35 /* ErrorCodes.X_V_ON_NO_EXPRESSION */, loc));
                    }
                    continue;
                }
                const directiveTransform = context.directiveTransforms[name];
                if (directiveTransform) {
                    // has built-in directive transform.
                    const { props, needRuntime } = directiveTransform(prop, node, context);
                    !ssr && props.forEach(analyzePatchFlag);
                    if (isVOn && arg && !isStaticExp(arg)) {
                        pushMergeArg(createObjectExpression(props, elementLoc));
                    }
                    else {
                        properties.push(...props);
                    }
                    if (needRuntime) {
                        runtimeDirectives.push(prop);
                        if (isSymbol(needRuntime)) {
                            directiveImportMap.set(prop, needRuntime);
                        }
                    }
                }
                else if (!isBuiltInDirective(name)) {
                    // no built-in transform, this is a user custom directive.
                    runtimeDirectives.push(prop);
                    // custom dirs may use beforeUpdate so they need to force blocks
                    // to ensure before-update gets called before children update
                    if (hasChildren) {
                        shouldUseBlock = true;
                    }
                }
            }
        }
        let propsExpression = undefined;
        // has v-bind="object" or v-on="object", wrap with mergeProps
        if (mergeArgs.length) {
            // close up any not-yet-merged props
            pushMergeArg();
            if (mergeArgs.length > 1) {
                propsExpression = createCallExpression(context.helper(MERGE_PROPS), mergeArgs, elementLoc);
            }
            else {
                // single v-bind with nothing else - no need for a mergeProps call
                propsExpression = mergeArgs[0];
            }
        }
        else if (properties.length) {
            propsExpression = createObjectExpression(dedupeProperties(properties), elementLoc);
        }
        // patchFlag analysis
        if (hasDynamicKeys) {
            patchFlag |= 16 /* PatchFlags.FULL_PROPS */;
        }
        else {
            if (hasClassBinding && !isComponent) {
                patchFlag |= 2 /* PatchFlags.CLASS */;
            }
            if (hasStyleBinding && !isComponent) {
                patchFlag |= 4 /* PatchFlags.STYLE */;
            }
            if (dynamicPropNames.length) {
                patchFlag |= 8 /* PatchFlags.PROPS */;
            }
            if (hasHydrationEventBinding) {
                patchFlag |= 32 /* PatchFlags.HYDRATE_EVENTS */;
            }
        }
        if (!shouldUseBlock &&
            (patchFlag === 0 || patchFlag === 32 /* PatchFlags.HYDRATE_EVENTS */) &&
            (hasRef || hasVnodeHook || runtimeDirectives.length > 0)) {
            patchFlag |= 512 /* PatchFlags.NEED_PATCH */;
        }
        // pre-normalize props, SSR is skipped for now
        if (!context.inSSR && propsExpression) {
            switch (propsExpression.type) {
                case 15 /* NodeTypes.JS_OBJECT_EXPRESSION */:
                    // means that there is no v-bind,
                    // but still need to deal with dynamic key binding
                    let classKeyIndex = -1;
                    let styleKeyIndex = -1;
                    let hasDynamicKey = false;
                    for (let i = 0; i < propsExpression.properties.length; i++) {
                        const key = propsExpression.properties[i].key;
                        if (isStaticExp(key)) {
                            if (key.content === 'class') {
                                classKeyIndex = i;
                            }
                            else if (key.content === 'style') {
                                styleKeyIndex = i;
                            }
                        }
                        else if (!key.isHandlerKey) {
                            hasDynamicKey = true;
                        }
                    }
                    const classProp = propsExpression.properties[classKeyIndex];
                    const styleProp = propsExpression.properties[styleKeyIndex];
                    // no dynamic key
                    if (!hasDynamicKey) {
                        if (classProp && !isStaticExp(classProp.value)) {
                            classProp.value = createCallExpression(context.helper(NORMALIZE_CLASS), [classProp.value]);
                        }
                        if (styleProp &&
                            // the static style is compiled into an object,
                            // so use `hasStyleBinding` to ensure that it is a dynamic style binding
                            (hasStyleBinding ||
                                (styleProp.value.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */ &&
                                    styleProp.value.content.trim()[0] === `[`) ||
                                // v-bind:style and style both exist,
                                // v-bind:style with static literal object
                                styleProp.value.type === 17 /* NodeTypes.JS_ARRAY_EXPRESSION */)) {
                            styleProp.value = createCallExpression(context.helper(NORMALIZE_STYLE), [styleProp.value]);
                        }
                    }
                    else {
                        // dynamic key binding, wrap with `normalizeProps`
                        propsExpression = createCallExpression(context.helper(NORMALIZE_PROPS), [propsExpression]);
                    }
                    break;
                case 14 /* NodeTypes.JS_CALL_EXPRESSION */:
                    // mergeProps call, do nothing
                    break;
                default:
                    // single v-bind
                    propsExpression = createCallExpression(context.helper(NORMALIZE_PROPS), [
                        createCallExpression(context.helper(GUARD_REACTIVE_PROPS), [
                            propsExpression
                        ])
                    ]);
                    break;
            }
        }
        return {
            props: propsExpression,
            directives: runtimeDirectives,
            patchFlag,
            dynamicPropNames,
            shouldUseBlock
        };
    }
    // Dedupe props in an object literal.
    // Literal duplicated attributes would have been warned during the parse phase,
    // however, it's possible to encounter duplicated `onXXX` handlers with different
    // modifiers. We also need to merge static and dynamic class / style attributes.
    // - onXXX handlers / style: merge into array
    // - class: merge into single expression with concatenation
    function dedupeProperties(properties) {
        const knownProps = new Map();
        const deduped = [];
        for (let i = 0; i < properties.length; i++) {
            const prop = properties[i];
            // dynamic keys are always allowed
            if (prop.key.type === 8 /* NodeTypes.COMPOUND_EXPRESSION */ || !prop.key.isStatic) {
                deduped.push(prop);
                continue;
            }
            const name = prop.key.content;
            const existing = knownProps.get(name);
            if (existing) {
                if (name === 'style' || name === 'class' || isOn(name)) {
                    mergeAsArray(existing, prop);
                }
                // unexpected duplicate, should have emitted error during parse
            }
            else {
                knownProps.set(name, prop);
                deduped.push(prop);
            }
        }
        return deduped;
    }
    function mergeAsArray(existing, incoming) {
        if (existing.value.type === 17 /* NodeTypes.JS_ARRAY_EXPRESSION */) {
            existing.value.elements.push(incoming.value);
        }
        else {
            existing.value = createArrayExpression([existing.value, incoming.value], existing.loc);
        }
    }
    function buildDirectiveArgs(dir, context) {
        const dirArgs = [];
        const runtime = directiveImportMap.get(dir);
        if (runtime) {
            // built-in directive with runtime
            dirArgs.push(context.helperString(runtime));
        }
        else {
            {
                // inject statement for resolving directive
                context.helper(RESOLVE_DIRECTIVE);
                context.directives.add(dir.name);
                dirArgs.push(toValidAssetId(dir.name, `directive`));
            }
        }
        const { loc } = dir;
        if (dir.exp)
            dirArgs.push(dir.exp);
        if (dir.arg) {
            if (!dir.exp) {
                dirArgs.push(`void 0`);
            }
            dirArgs.push(dir.arg);
        }
        if (Object.keys(dir.modifiers).length) {
            if (!dir.arg) {
                if (!dir.exp) {
                    dirArgs.push(`void 0`);
                }
                dirArgs.push(`void 0`);
            }
            const trueExpression = createSimpleExpression(`true`, false, loc);
            dirArgs.push(createObjectExpression(dir.modifiers.map(modifier => createObjectProperty(modifier, trueExpression)), loc));
        }
        return createArrayExpression(dirArgs, dir.loc);
    }
    function stringifyDynamicPropNames(props) {
        let propsNamesString = `[`;
        for (let i = 0, l = props.length; i < l; i++) {
            propsNamesString += JSON.stringify(props[i]);
            if (i < l - 1)
                propsNamesString += ', ';
        }
        return propsNamesString + `]`;
    }
    function isComponentTag(tag) {
        return tag === 'component' || tag === 'Component';
    }
  
    const transformSlotOutlet = (node, context) => {
        if (isSlotOutlet(node)) {
            const { children, loc } = node;
            const { slotName, slotProps } = processSlotOutlet(node, context);
            const slotArgs = [
                context.prefixIdentifiers ? `_ctx.$slots` : `$slots`,
                slotName,
                '{}',
                'undefined',
                'true'
            ];
            let expectedLen = 2;
            if (slotProps) {
                slotArgs[2] = slotProps;
                expectedLen = 3;
            }
            if (children.length) {
                slotArgs[3] = createFunctionExpression([], children, false, false, loc);
                expectedLen = 4;
            }
            if (context.scopeId && !context.slotted) {
                expectedLen = 5;
            }
            slotArgs.splice(expectedLen); // remove unused arguments
            node.codegenNode = createCallExpression(context.helper(RENDER_SLOT), slotArgs, loc);
        }
    };
    function processSlotOutlet(node, context) {
        let slotName = `"default"`;
        let slotProps = undefined;
        const nonNameProps = [];
        for (let i = 0; i < node.props.length; i++) {
            const p = node.props[i];
            if (p.type === 6 /* NodeTypes.ATTRIBUTE */) {
                if (p.value) {
                    if (p.name === 'name') {
                        slotName = JSON.stringify(p.value.content);
                    }
                    else {
                        p.name = camelize(p.name);
                        nonNameProps.push(p);
                    }
                }
            }
            else {
                if (p.name === 'bind' && isStaticArgOf(p.arg, 'name')) {
                    if (p.exp)
                        slotName = p.exp;
                }
                else {
                    if (p.name === 'bind' && p.arg && isStaticExp(p.arg)) {
                        p.arg.content = camelize(p.arg.content);
                    }
                    nonNameProps.push(p);
                }
            }
        }
        if (nonNameProps.length > 0) {
            const { props, directives } = buildProps(node, context, nonNameProps, false, false);
            slotProps = props;
            if (directives.length) {
                context.onError(createCompilerError(36 /* ErrorCodes.X_V_SLOT_UNEXPECTED_DIRECTIVE_ON_SLOT_OUTLET */, directives[0].loc));
            }
        }
        return {
            slotName,
            slotProps
        };
    }
  
    const fnExpRE = /^\s*([\w$_]+|(async\s*)?\([^)]*?\))\s*(:[^=]+)?=>|^\s*(async\s+)?function(?:\s+[\w$]+)?\s*\(/;
    const transformOn$1 = (dir, node, context, augmentor) => {
        const { loc, modifiers, arg } = dir;
        if (!dir.exp && !modifiers.length) {
            context.onError(createCompilerError(35 /* ErrorCodes.X_V_ON_NO_EXPRESSION */, loc));
        }
        let eventName;
        if (arg.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */) {
            if (arg.isStatic) {
                let rawName = arg.content;
                // TODO deprecate @vnodeXXX usage
                if (rawName.startsWith('vue:')) {
                    rawName = `vnode-${rawName.slice(4)}`;
                }
                const eventString = node.tagType !== 0 /* ElementTypes.ELEMENT */ ||
                    rawName.startsWith('vnode') ||
                    !/[A-Z]/.test(rawName)
                    ? // for non-element and vnode lifecycle event listeners, auto convert
                        // it to camelCase. See issue #2249
                        toHandlerKey(camelize(rawName))
                    : // preserve case for plain element listeners that have uppercase
                        // letters, as these may be custom elements' custom events
                        `on:${rawName}`;
                eventName = createSimpleExpression(eventString, true, arg.loc);
            }
            else {
                // #2388
                eventName = createCompoundExpression([
                    `${context.helperString(TO_HANDLER_KEY)}(`,
                    arg,
                    `)`
                ]);
            }
        }
        else {
            // already a compound expression.
            eventName = arg;
            eventName.children.unshift(`${context.helperString(TO_HANDLER_KEY)}(`);
            eventName.children.push(`)`);
        }
        // handler processing
        let exp = dir.exp;
        if (exp && !exp.content.trim()) {
            exp = undefined;
        }
        let shouldCache = context.cacheHandlers && !exp && !context.inVOnce;
        if (exp) {
            const isMemberExp = isMemberExpression(exp.content);
            const isInlineStatement = !(isMemberExp || fnExpRE.test(exp.content));
            const hasMultipleStatements = exp.content.includes(`;`);
            {
                validateBrowserExpression(exp, context, false, hasMultipleStatements);
            }
            if (isInlineStatement || (shouldCache && isMemberExp)) {
                // wrap inline statement in a function expression
                exp = createCompoundExpression([
                    `${isInlineStatement
                      ? `$event`
                      : `${``}(...args)`} => ${hasMultipleStatements ? `{` : `(`}`,
                    exp,
                    hasMultipleStatements ? `}` : `)`
                ]);
            }
        }
        let ret = {
            props: [
                createObjectProperty(eventName, exp || createSimpleExpression(`() => {}`, false, loc))
            ]
        };
        // apply extended compiler augmentor
        if (augmentor) {
            ret = augmentor(ret);
        }
        if (shouldCache) {
            // cache handlers so that it's always the same handler being passed down.
            // this avoids unnecessary re-renders when users use inline handlers on
            // components.
            ret.props[0].value = context.cache(ret.props[0].value);
        }
        // mark the key as handler for props normalization check
        ret.props.forEach(p => (p.key.isHandlerKey = true));
        return ret;
    };
  
    // v-bind without arg is handled directly in ./transformElements.ts due to it affecting
    // codegen for the entire props object. This transform here is only for v-bind
    // *with* args.
    const transformBind = (dir, _node, context) => {
        const { exp, modifiers, loc } = dir;
        const arg = dir.arg;
        if (arg.type !== 4 /* NodeTypes.SIMPLE_EXPRESSION */) {
            arg.children.unshift(`(`);
            arg.children.push(`) || ""`);
        }
        else if (!arg.isStatic) {
            arg.content = `${arg.content} || ""`;
        }
        // .sync is replaced by v-model:arg
        if (modifiers.includes('camel')) {
            if (arg.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */) {
                if (arg.isStatic) {
                    arg.content = camelize(arg.content);
                }
                else {
                    arg.content = `${context.helperString(CAMELIZE)}(${arg.content})`;
                }
            }
            else {
                arg.children.unshift(`${context.helperString(CAMELIZE)}(`);
                arg.children.push(`)`);
            }
        }
        if (!context.inSSR) {
            if (modifiers.includes('prop')) {
                injectPrefix(arg, '.');
            }
            if (modifiers.includes('attr')) {
                injectPrefix(arg, '^');
            }
        }
        if (!exp ||
            (exp.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */ && !exp.content.trim())) {
            context.onError(createCompilerError(34 /* ErrorCodes.X_V_BIND_NO_EXPRESSION */, loc));
            return {
                props: [createObjectProperty(arg, createSimpleExpression('', true, loc))]
            };
        }
        return {
            props: [createObjectProperty(arg, exp)]
        };
    };
    const injectPrefix = (arg, prefix) => {
        if (arg.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */) {
            if (arg.isStatic) {
                arg.content = prefix + arg.content;
            }
            else {
                arg.content = `\`${prefix}\${${arg.content}}\``;
            }
        }
        else {
            arg.children.unshift(`'${prefix}' + (`);
            arg.children.push(`)`);
        }
    };
  
    // Merge adjacent text nodes and expressions into a single expression
    // e.g. <div>abc {{ d }} {{ e }}</div> should have a single expression node as child.
    const transformText = (node, context) => {
        if (node.type === 0 /* NodeTypes.ROOT */ ||
            node.type === 1 /* NodeTypes.ELEMENT */ ||
            node.type === 11 /* NodeTypes.FOR */ ||
            node.type === 10 /* NodeTypes.IF_BRANCH */) {
            // perform the transform on node exit so that all expressions have already
            // been processed.
            return () => {
                const children = node.children;
                let currentContainer = undefined;
                let hasText = false;
                for (let i = 0; i < children.length; i++) {
                    const child = children[i];
                    if (isText$1(child)) {
                        hasText = true;
                        for (let j = i + 1; j < children.length; j++) {
                            const next = children[j];
                            if (isText$1(next)) {
                                if (!currentContainer) {
                                    currentContainer = children[i] = createCompoundExpression([child], child.loc);
                                }
                                // merge adjacent text node into current
                                currentContainer.children.push(` + `, next);
                                children.splice(j, 1);
                                j--;
                            }
                            else {
                                currentContainer = undefined;
                                break;
                            }
                        }
                    }
                }
                if (!hasText ||
                    // if this is a plain element with a single text child, leave it
                    // as-is since the runtime has dedicated fast path for this by directly
                    // setting textContent of the element.
                    // for component root it's always normalized anyway.
                    (children.length === 1 &&
                        (node.type === 0 /* NodeTypes.ROOT */ ||
                            (node.type === 1 /* NodeTypes.ELEMENT */ &&
                                node.tagType === 0 /* ElementTypes.ELEMENT */ &&
                                // #3756
                                // custom directives can potentially add DOM elements arbitrarily,
                                // we need to avoid setting textContent of the element at runtime
                                // to avoid accidentally overwriting the DOM elements added
                                // by the user through custom directives.
                                !node.props.find(p => p.type === 7 /* NodeTypes.DIRECTIVE */ &&
                                    !context.directiveTransforms[p.name]) &&
                                // in compat mode, <template> tags with no special directives
                                // will be rendered as a fragment so its children must be
                                // converted into vnodes.
                                !(false ))))) {
                    return;
                }
                // pre-convert text nodes into createTextVNode(text) calls to avoid
                // runtime normalization.
                for (let i = 0; i < children.length; i++) {
                    const child = children[i];
                    if (isText$1(child) || child.type === 8 /* NodeTypes.COMPOUND_EXPRESSION */) {
                        const callArgs = [];
                        // createTextVNode defaults to single whitespace, so if it is a
                        // single space the code could be an empty call to save bytes.
                        if (child.type !== 2 /* NodeTypes.TEXT */ || child.content !== ' ') {
                            callArgs.push(child);
                        }
                        // mark dynamic text with flag so it gets patched inside a block
                        if (!context.ssr &&
                            getConstantType(child, context) === 0 /* ConstantTypes.NOT_CONSTANT */) {
                            callArgs.push(1 /* PatchFlags.TEXT */ +
                                (` /* ${PatchFlagNames[1 /* PatchFlags.TEXT */]} */` ));
                        }
                        children[i] = {
                            type: 12 /* NodeTypes.TEXT_CALL */,
                            content: child,
                            loc: child.loc,
                            codegenNode: createCallExpression(context.helper(CREATE_TEXT), callArgs)
                        };
                    }
                }
            };
        }
    };
  
    const seen$1 = new WeakSet();
    const transformOnce = (node, context) => {
        if (node.type === 1 /* NodeTypes.ELEMENT */ && findDir(node, 'once', true)) {
            if (seen$1.has(node) || context.inVOnce) {
                return;
            }
            seen$1.add(node);
            context.inVOnce = true;
            context.helper(SET_BLOCK_TRACKING);
            return () => {
                context.inVOnce = false;
                const cur = context.currentNode;
                if (cur.codegenNode) {
                    cur.codegenNode = context.cache(cur.codegenNode, true /* isVNode */);
                }
            };
        }
    };
  
    const transformModel$1 = (dir, node, context) => {
        const { exp, arg } = dir;
        if (!exp) {
            context.onError(createCompilerError(41 /* ErrorCodes.X_V_MODEL_NO_EXPRESSION */, dir.loc));
            return createTransformProps();
        }
        const rawExp = exp.loc.source;
        const expString = exp.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */ ? exp.content : rawExp;
        // im SFC <script setup> inline mode, the exp may have been transformed into
        // _unref(exp)
        const bindingType = context.bindingMetadata[rawExp];
        // check props
        if (bindingType === "props" /* BindingTypes.PROPS */ ||
            bindingType === "props-aliased" /* BindingTypes.PROPS_ALIASED */) {
            context.onError(createCompilerError(44 /* ErrorCodes.X_V_MODEL_ON_PROPS */, exp.loc));
            return createTransformProps();
        }
        const maybeRef = !true  ;
        if (!expString.trim() ||
            (!isMemberExpression(expString) && !maybeRef)) {
            context.onError(createCompilerError(42 /* ErrorCodes.X_V_MODEL_MALFORMED_EXPRESSION */, exp.loc));
            return createTransformProps();
        }
        const propName = arg ? arg : createSimpleExpression('modelValue', true);
        const eventName = arg
            ? isStaticExp(arg)
                ? `onUpdate:${camelize(arg.content)}`
                : createCompoundExpression(['"onUpdate:" + ', arg])
            : `onUpdate:modelValue`;
        let assignmentExp;
        const eventArg = context.isTS ? `($event: any)` : `$event`;
        {
            assignmentExp = createCompoundExpression([
                `${eventArg} => ((`,
                exp,
                `) = $event)`
            ]);
        }
        const props = [
            // modelValue: foo
            createObjectProperty(propName, dir.exp),
            // "onUpdate:modelValue": $event => (foo = $event)
            createObjectProperty(eventName, assignmentExp)
        ];
        // modelModifiers: { foo: true, "bar-baz": true }
        if (dir.modifiers.length && node.tagType === 1 /* ElementTypes.COMPONENT */) {
            const modifiers = dir.modifiers
                .map(m => (isSimpleIdentifier(m) ? m : JSON.stringify(m)) + `: true`)
                .join(`, `);
            const modifiersKey = arg
                ? isStaticExp(arg)
                    ? `${arg.content}Modifiers`
                    : createCompoundExpression([arg, ' + "Modifiers"'])
                : `modelModifiers`;
            props.push(createObjectProperty(modifiersKey, createSimpleExpression(`{ ${modifiers} }`, false, dir.loc, 2 /* ConstantTypes.CAN_HOIST */)));
        }
        return createTransformProps(props);
    };
    function createTransformProps(props = []) {
        return { props };
    }
  
    const seen = new WeakSet();
    const transformMemo = (node, context) => {
        if (node.type === 1 /* NodeTypes.ELEMENT */) {
            const dir = findDir(node, 'memo');
            if (!dir || seen.has(node)) {
                return;
            }
            seen.add(node);
            return () => {
                const codegenNode = node.codegenNode ||
                    context.currentNode.codegenNode;
                if (codegenNode && codegenNode.type === 13 /* NodeTypes.VNODE_CALL */) {
                    // non-component sub tree should be turned into a block
                    if (node.tagType !== 1 /* ElementTypes.COMPONENT */) {
                        makeBlock(codegenNode, context);
                    }
                    node.codegenNode = createCallExpression(context.helper(WITH_MEMO), [
                        dir.exp,
                        createFunctionExpression(undefined, codegenNode),
                        `_cache`,
                        String(context.cached++)
                    ]);
                }
            };
        }
    };
  
    function getBaseTransformPreset(prefixIdentifiers) {
        return [
            [
                transformOnce,
                transformIf,
                transformMemo,
                transformFor,
                ...([]),
                ...([transformExpression]
                        ),
                transformSlotOutlet,
                transformElement,
                trackSlotScopes,
                transformText
            ],
            {
                on: transformOn$1,
                bind: transformBind,
                model: transformModel$1
            }
        ];
    }
    // we name it `baseCompile` so that higher order compilers like
    // @vue/compiler-dom can export `compile` while re-exporting everything else.
    function baseCompile(template, options = {}) {
        const onError = options.onError || defaultOnError;
        const isModuleMode = options.mode === 'module';
        /* istanbul ignore if */
        {
            if (options.prefixIdentifiers === true) {
                onError(createCompilerError(47 /* ErrorCodes.X_PREFIX_ID_NOT_SUPPORTED */));
            }
            else if (isModuleMode) {
                onError(createCompilerError(48 /* ErrorCodes.X_MODULE_MODE_NOT_SUPPORTED */));
            }
        }
        const prefixIdentifiers = !true ;
        if (options.cacheHandlers) {
            onError(createCompilerError(49 /* ErrorCodes.X_CACHE_HANDLER_NOT_SUPPORTED */));
        }
        if (options.scopeId && !isModuleMode) {
            onError(createCompilerError(50 /* ErrorCodes.X_SCOPE_ID_NOT_SUPPORTED */));
        }
        const ast = isString(template) ? baseParse(template, options) : template;
        const [nodeTransforms, directiveTransforms] = getBaseTransformPreset();
        transform(ast, extend({}, options, {
            prefixIdentifiers,
            nodeTransforms: [
                ...nodeTransforms,
                ...(options.nodeTransforms || []) // user transforms
            ],
            directiveTransforms: extend({}, directiveTransforms, options.directiveTransforms || {} // user transforms
            )
        }));
        return generate(ast, extend({}, options, {
            prefixIdentifiers
        }));
    }
  
    const noopDirectiveTransform = () => ({ props: [] });
  
    const V_MODEL_RADIO = Symbol(`vModelRadio` );
    const V_MODEL_CHECKBOX = Symbol(`vModelCheckbox` );
    const V_MODEL_TEXT = Symbol(`vModelText` );
    const V_MODEL_SELECT = Symbol(`vModelSelect` );
    const V_MODEL_DYNAMIC = Symbol(`vModelDynamic` );
    const V_ON_WITH_MODIFIERS = Symbol(`vOnModifiersGuard` );
    const V_ON_WITH_KEYS = Symbol(`vOnKeysGuard` );
    const V_SHOW = Symbol(`vShow` );
    const TRANSITION = Symbol(`Transition` );
    const TRANSITION_GROUP = Symbol(`TransitionGroup` );
    registerRuntimeHelpers({
        [V_MODEL_RADIO]: `vModelRadio`,
        [V_MODEL_CHECKBOX]: `vModelCheckbox`,
        [V_MODEL_TEXT]: `vModelText`,
        [V_MODEL_SELECT]: `vModelSelect`,
        [V_MODEL_DYNAMIC]: `vModelDynamic`,
        [V_ON_WITH_MODIFIERS]: `withModifiers`,
        [V_ON_WITH_KEYS]: `withKeys`,
        [V_SHOW]: `vShow`,
        [TRANSITION]: `Transition`,
        [TRANSITION_GROUP]: `TransitionGroup`
    });
  
    /* eslint-disable no-restricted-globals */
    let decoder;
    function decodeHtmlBrowser(raw, asAttr = false) {
        if (!decoder) {
            decoder = document.createElement('div');
        }
        if (asAttr) {
            decoder.innerHTML = `<div foo="${raw.replace(/"/g, '&quot;')}">`;
            return decoder.children[0].getAttribute('foo');
        }
        else {
            decoder.innerHTML = raw;
            return decoder.textContent;
        }
    }
  
    const isRawTextContainer = /*#__PURE__*/ makeMap('style,iframe,script,noscript', true);
    const parserOptions = {
        isVoidTag,
        isNativeTag: tag => isHTMLTag(tag) || isSVGTag(tag),
        isPreTag: tag => tag === 'pre',
        decodeEntities: decodeHtmlBrowser ,
        isBuiltInComponent: (tag) => {
            if (isBuiltInType(tag, `Transition`)) {
                return TRANSITION;
            }
            else if (isBuiltInType(tag, `TransitionGroup`)) {
                return TRANSITION_GROUP;
            }
        },
        // https://html.spec.whatwg.org/multipage/parsing.html#tree-construction-dispatcher
        getNamespace(tag, parent) {
            let ns = parent ? parent.ns : 0 /* DOMNamespaces.HTML */;
            if (parent && ns === 2 /* DOMNamespaces.MATH_ML */) {
                if (parent.tag === 'annotation-xml') {
                    if (tag === 'svg') {
                        return 1 /* DOMNamespaces.SVG */;
                    }
                    if (parent.props.some(a => a.type === 6 /* NodeTypes.ATTRIBUTE */ &&
                        a.name === 'encoding' &&
                        a.value != null &&
                        (a.value.content === 'text/html' ||
                            a.value.content === 'application/xhtml+xml'))) {
                        ns = 0 /* DOMNamespaces.HTML */;
                    }
                }
                else if (/^m(?:[ions]|text)$/.test(parent.tag) &&
                    tag !== 'mglyph' &&
                    tag !== 'malignmark') {
                    ns = 0 /* DOMNamespaces.HTML */;
                }
            }
            else if (parent && ns === 1 /* DOMNamespaces.SVG */) {
                if (parent.tag === 'foreignObject' ||
                    parent.tag === 'desc' ||
                    parent.tag === 'title') {
                    ns = 0 /* DOMNamespaces.HTML */;
                }
            }
            if (ns === 0 /* DOMNamespaces.HTML */) {
                if (tag === 'svg') {
                    return 1 /* DOMNamespaces.SVG */;
                }
                if (tag === 'math') {
                    return 2 /* DOMNamespaces.MATH_ML */;
                }
            }
            return ns;
        },
        // https://html.spec.whatwg.org/multipage/parsing.html#parsing-html-fragments
        getTextMode({ tag, ns }) {
            if (ns === 0 /* DOMNamespaces.HTML */) {
                if (tag === 'textarea' || tag === 'title') {
                    return 1 /* TextModes.RCDATA */;
                }
                if (isRawTextContainer(tag)) {
                    return 2 /* TextModes.RAWTEXT */;
                }
            }
            return 0 /* TextModes.DATA */;
        }
    };
  
    // Parse inline CSS strings for static style attributes into an object.
    // This is a NodeTransform since it works on the static `style` attribute and
    // converts it into a dynamic equivalent:
    // style="color: red" -> :style='{ "color": "red" }'
    // It is then processed by `transformElement` and included in the generated
    // props.
    const transformStyle = node => {
        if (node.type === 1 /* NodeTypes.ELEMENT */) {
            node.props.forEach((p, i) => {
                if (p.type === 6 /* NodeTypes.ATTRIBUTE */ && p.name === 'style' && p.value) {
                    // replace p with an expression node
                    node.props[i] = {
                        type: 7 /* NodeTypes.DIRECTIVE */,
                        name: `bind`,
                        arg: createSimpleExpression(`style`, true, p.loc),
                        exp: parseInlineCSS(p.value.content, p.loc),
                        modifiers: [],
                        loc: p.loc
                    };
                }
            });
        }
    };
    const parseInlineCSS = (cssText, loc) => {
        const normalized = parseStringStyle(cssText);
        return createSimpleExpression(JSON.stringify(normalized), false, loc, 3 /* ConstantTypes.CAN_STRINGIFY */);
    };
  
    function createDOMCompilerError(code, loc) {
        return createCompilerError(code, loc, DOMErrorMessages );
    }
    const DOMErrorMessages = {
        [51 /* DOMErrorCodes.X_V_HTML_NO_EXPRESSION */]: `v-html is missing expression.`,
        [52 /* DOMErrorCodes.X_V_HTML_WITH_CHILDREN */]: `v-html will override element children.`,
        [53 /* DOMErrorCodes.X_V_TEXT_NO_EXPRESSION */]: `v-text is missing expression.`,
        [54 /* DOMErrorCodes.X_V_TEXT_WITH_CHILDREN */]: `v-text will override element children.`,
        [55 /* DOMErrorCodes.X_V_MODEL_ON_INVALID_ELEMENT */]: `v-model can only be used on <input>, <textarea> and <select> elements.`,
        [56 /* DOMErrorCodes.X_V_MODEL_ARG_ON_ELEMENT */]: `v-model argument is not supported on plain elements.`,
        [57 /* DOMErrorCodes.X_V_MODEL_ON_FILE_INPUT_ELEMENT */]: `v-model cannot be used on file inputs since they are read-only. Use a v-on:change listener instead.`,
        [58 /* DOMErrorCodes.X_V_MODEL_UNNECESSARY_VALUE */]: `Unnecessary value binding used alongside v-model. It will interfere with v-model's behavior.`,
        [59 /* DOMErrorCodes.X_V_SHOW_NO_EXPRESSION */]: `v-show is missing expression.`,
        [60 /* DOMErrorCodes.X_TRANSITION_INVALID_CHILDREN */]: `<Transition> expects exactly one child element or component.`,
        [61 /* DOMErrorCodes.X_IGNORED_SIDE_EFFECT_TAG */]: `Tags with side effect (<script> and <style>) are ignored in client component templates.`
    };
  
    const transformVHtml = (dir, node, context) => {
        const { exp, loc } = dir;
        if (!exp) {
            context.onError(createDOMCompilerError(51 /* DOMErrorCodes.X_V_HTML_NO_EXPRESSION */, loc));
        }
        if (node.children.length) {
            context.onError(createDOMCompilerError(52 /* DOMErrorCodes.X_V_HTML_WITH_CHILDREN */, loc));
            node.children.length = 0;
        }
        return {
            props: [
                createObjectProperty(createSimpleExpression(`innerHTML`, true, loc), exp || createSimpleExpression('', true))
            ]
        };
    };
  
    const transformVText = (dir, node, context) => {
        const { exp, loc } = dir;
        if (!exp) {
            context.onError(createDOMCompilerError(53 /* DOMErrorCodes.X_V_TEXT_NO_EXPRESSION */, loc));
        }
        if (node.children.length) {
            context.onError(createDOMCompilerError(54 /* DOMErrorCodes.X_V_TEXT_WITH_CHILDREN */, loc));
            node.children.length = 0;
        }
        return {
            props: [
                createObjectProperty(createSimpleExpression(`textContent`, true), exp
                    ? getConstantType(exp, context) > 0
                        ? exp
                        : createCallExpression(context.helperString(TO_DISPLAY_STRING), [exp], loc)
                    : createSimpleExpression('', true))
            ]
        };
    };
  
    const transformModel = (dir, node, context) => {
        const baseResult = transformModel$1(dir, node, context);
        // base transform has errors OR component v-model (only need props)
        if (!baseResult.props.length || node.tagType === 1 /* ElementTypes.COMPONENT */) {
            return baseResult;
        }
        if (dir.arg) {
            context.onError(createDOMCompilerError(56 /* DOMErrorCodes.X_V_MODEL_ARG_ON_ELEMENT */, dir.arg.loc));
        }
        function checkDuplicatedValue() {
            const value = findProp(node, 'value');
            if (value) {
                context.onError(createDOMCompilerError(58 /* DOMErrorCodes.X_V_MODEL_UNNECESSARY_VALUE */, value.loc));
            }
        }
        const { tag } = node;
        const isCustomElement = context.isCustomElement(tag);
        if (tag === 'input' ||
            tag === 'textarea' ||
            tag === 'select' ||
            isCustomElement) {
            let directiveToUse = V_MODEL_TEXT;
            let isInvalidType = false;
            if (tag === 'input' || isCustomElement) {
                const type = findProp(node, `type`);
                if (type) {
                    if (type.type === 7 /* NodeTypes.DIRECTIVE */) {
                        // :type="foo"
                        directiveToUse = V_MODEL_DYNAMIC;
                    }
                    else if (type.value) {
                        switch (type.value.content) {
                            case 'radio':
                                directiveToUse = V_MODEL_RADIO;
                                break;
                            case 'checkbox':
                                directiveToUse = V_MODEL_CHECKBOX;
                                break;
                            case 'file':
                                isInvalidType = true;
                                context.onError(createDOMCompilerError(57 /* DOMErrorCodes.X_V_MODEL_ON_FILE_INPUT_ELEMENT */, dir.loc));
                                break;
                            default:
                                // text type
                                checkDuplicatedValue();
                                break;
                        }
                    }
                }
                else if (hasDynamicKeyVBind(node)) {
                    // element has bindings with dynamic keys, which can possibly contain
                    // "type".
                    directiveToUse = V_MODEL_DYNAMIC;
                }
                else {
                    // text type
                    checkDuplicatedValue();
                }
            }
            else if (tag === 'select') {
                directiveToUse = V_MODEL_SELECT;
            }
            else {
                // textarea
                checkDuplicatedValue();
            }
            // inject runtime directive
            // by returning the helper symbol via needRuntime
            // the import will replaced a resolveDirective call.
            if (!isInvalidType) {
                baseResult.needRuntime = context.helper(directiveToUse);
            }
        }
        else {
            context.onError(createDOMCompilerError(55 /* DOMErrorCodes.X_V_MODEL_ON_INVALID_ELEMENT */, dir.loc));
        }
        // native vmodel doesn't need the `modelValue` props since they are also
        // passed to the runtime as `binding.value`. removing it reduces code size.
        baseResult.props = baseResult.props.filter(p => !(p.key.type === 4 /* NodeTypes.SIMPLE_EXPRESSION */ &&
            p.key.content === 'modelValue'));
        return baseResult;
    };
  
    const isEventOptionModifier = /*#__PURE__*/ makeMap(`passive,once,capture`);
    const isNonKeyModifier = /*#__PURE__*/ makeMap(
    // event propagation management
  `stop,prevent,self,`   +
        // system modifiers + exact
        `ctrl,shift,alt,meta,exact,` +
        // mouse
        `middle`);
    // left & right could be mouse or key modifiers based on event type
    const maybeKeyModifier = /*#__PURE__*/ makeMap('left,right');
    const isKeyboardEvent = /*#__PURE__*/ makeMap(`onkeyup,onkeydown,onkeypress`, true);
    const resolveModifiers = (key, modifiers, context, loc) => {
        const keyModifiers = [];
        const nonKeyModifiers = [];
        const eventOptionModifiers = [];
        for (let i = 0; i < modifiers.length; i++) {
            const modifier = modifiers[i];
            if (isEventOptionModifier(modifier)) {
                // eventOptionModifiers: modifiers for addEventListener() options,
                // e.g. .passive & .capture
                eventOptionModifiers.push(modifier);
            }
            else {
                // runtimeModifiers: modifiers that needs runtime guards
                if (maybeKeyModifier(modifier)) {
                    if (isStaticExp(key)) {
                        if (isKeyboardEvent(key.content)) {
                            keyModifiers.push(modifier);
                        }
                        else {
                            nonKeyModifiers.push(modifier);
                        }
                    }
                    else {
                        keyModifiers.push(modifier);
                        nonKeyModifiers.push(modifier);
                    }
                }
                else {
                    if (isNonKeyModifier(modifier)) {
                        nonKeyModifiers.push(modifier);
                    }
                    else {
                        keyModifiers.push(modifier);
                    }
                }
            }
        }
        return {
            keyModifiers,
            nonKeyModifiers,
            eventOptionModifiers
        };
    };
    const transformClick = (key, event) => {
        const isStaticClick = isStaticExp(key) && key.content.toLowerCase() === 'onclick';
        return isStaticClick
            ? createSimpleExpression(event, true)
            : key.type !== 4 /* NodeTypes.SIMPLE_EXPRESSION */
                ? createCompoundExpression([
                    `(`,
                    key,
                    `) === "onClick" ? "${event}" : (`,
                    key,
                    `)`
                ])
                : key;
    };
    const transformOn = (dir, node, context) => {
        return transformOn$1(dir, node, context, baseResult => {
            const { modifiers } = dir;
            if (!modifiers.length)
                return baseResult;
            let { key, value: handlerExp } = baseResult.props[0];
            const { keyModifiers, nonKeyModifiers, eventOptionModifiers } = resolveModifiers(key, modifiers, context, dir.loc);
            // normalize click.right and click.middle since they don't actually fire
            if (nonKeyModifiers.includes('right')) {
                key = transformClick(key, `onContextmenu`);
            }
            if (nonKeyModifiers.includes('middle')) {
                key = transformClick(key, `onMouseup`);
            }
            if (nonKeyModifiers.length) {
                handlerExp = createCallExpression(context.helper(V_ON_WITH_MODIFIERS), [
                    handlerExp,
                    JSON.stringify(nonKeyModifiers)
                ]);
            }
            if (keyModifiers.length &&
                // if event name is dynamic, always wrap with keys guard
                (!isStaticExp(key) || isKeyboardEvent(key.content))) {
                handlerExp = createCallExpression(context.helper(V_ON_WITH_KEYS), [
                    handlerExp,
                    JSON.stringify(keyModifiers)
                ]);
            }
            if (eventOptionModifiers.length) {
                const modifierPostfix = eventOptionModifiers.map(capitalize).join('');
                key = isStaticExp(key)
                    ? createSimpleExpression(`${key.content}${modifierPostfix}`, true)
                    : createCompoundExpression([`(`, key, `) + "${modifierPostfix}"`]);
            }
            return {
                props: [createObjectProperty(key, handlerExp)]
            };
        });
    };
  
    const transformShow = (dir, node, context) => {
        const { exp, loc } = dir;
        if (!exp) {
            context.onError(createDOMCompilerError(59 /* DOMErrorCodes.X_V_SHOW_NO_EXPRESSION */, loc));
        }
        return {
            props: [],
            needRuntime: context.helper(V_SHOW)
        };
    };
  
    const transformTransition = (node, context) => {
        if (node.type === 1 /* NodeTypes.ELEMENT */ &&
            node.tagType === 1 /* ElementTypes.COMPONENT */) {
            const component = context.isBuiltInComponent(node.tag);
            if (component === TRANSITION) {
                return () => {
                    if (!node.children.length) {
                        return;
                    }
                    // warn multiple transition children
                    if (hasMultipleChildren(node)) {
                        context.onError(createDOMCompilerError(60 /* DOMErrorCodes.X_TRANSITION_INVALID_CHILDREN */, {
                            start: node.children[0].loc.start,
                            end: node.children[node.children.length - 1].loc.end,
                            source: ''
                        }));
                    }
                    // check if it's s single child w/ v-show
                    // if yes, inject "persisted: true" to the transition props
                    const child = node.children[0];
                    if (child.type === 1 /* NodeTypes.ELEMENT */) {
                        for (const p of child.props) {
                            if (p.type === 7 /* NodeTypes.DIRECTIVE */ && p.name === 'show') {
                                node.props.push({
                                    type: 6 /* NodeTypes.ATTRIBUTE */,
                                    name: 'persisted',
                                    value: undefined,
                                    loc: node.loc
                                });
                            }
                        }
                    }
                };
            }
        }
    };
    function hasMultipleChildren(node) {
        // #1352 filter out potential comment nodes.
        const children = (node.children = node.children.filter(c => c.type !== 3 /* NodeTypes.COMMENT */ &&
            !(c.type === 2 /* NodeTypes.TEXT */ && !c.content.trim())));
        const child = children[0];
        return (children.length !== 1 ||
            child.type === 11 /* NodeTypes.FOR */ ||
            (child.type === 9 /* NodeTypes.IF */ && child.branches.some(hasMultipleChildren)));
    }
  
    const ignoreSideEffectTags = (node, context) => {
        if (node.type === 1 /* NodeTypes.ELEMENT */ &&
            node.tagType === 0 /* ElementTypes.ELEMENT */ &&
            (node.tag === 'script' || node.tag === 'style')) {
            context.onError(createDOMCompilerError(61 /* DOMErrorCodes.X_IGNORED_SIDE_EFFECT_TAG */, node.loc));
            context.removeNode();
        }
    };
  
    const DOMNodeTransforms = [
        transformStyle,
        ...([transformTransition] )
    ];
    const DOMDirectiveTransforms = {
        cloak: noopDirectiveTransform,
        html: transformVHtml,
        text: transformVText,
        model: transformModel,
        on: transformOn,
        show: transformShow
    };
    function compile(template, options = {}) {
        return baseCompile(template, extend({}, parserOptions, options, {
            nodeTransforms: [
                // ignore <script> and <tag>
                // this is not put inside DOMNodeTransforms because that list is used
                // by compiler-ssr to generate vnode fallback branches
                ignoreSideEffectTags,
                ...DOMNodeTransforms,
                ...(options.nodeTransforms || [])
            ],
            directiveTransforms: extend({}, DOMDirectiveTransforms, options.directiveTransforms || {}),
            transformHoist: null 
        }));
    }
  
    // This entry is the "full-build" that includes both the runtime
    {
        initDev();
    }
    const compileCache = Object.create(null);
    function compileToFunction(template, options) {
        if (!isString(template)) {
            if (template.nodeType) {
                template = template.innerHTML;
            }
            else {
                warn(`invalid template option: `, template);
                return NOOP;
            }
        }
        const key = template;
        const cached = compileCache[key];
        if (cached) {
            return cached;
        }
        if (template[0] === '#') {
            const el = document.querySelector(template);
            if (!el) {
                warn(`Template element not found or is empty: ${template}`);
            }
            // __UNSAFE__
            // Reason: potential execution of JS expressions in in-DOM template.
            // The user must make sure the in-DOM template is trusted. If it's rendered
            // by the server, the template should not contain any user data.
            template = el ? el.innerHTML : ``;
        }
        const opts = extend({
            hoistStatic: true,
            onError: onError ,
            onWarn: e => onError(e, true) 
        }, options);
        if (!opts.isCustomElement && typeof customElements !== 'undefined') {
            opts.isCustomElement = tag => !!customElements.get(tag);
        }
        const { code } = compile(template, opts);
        function onError(err, asWarning = false) {
            const message = asWarning
                ? err.message
                : `Template compilation error: ${err.message}`;
            const codeFrame = err.loc &&
                generateCodeFrame(template, err.loc.start.offset, err.loc.end.offset);
            warn(codeFrame ? `${message}\n${codeFrame}` : message);
        }
        // The wildcard import results in a huge object with every export
        // with keys that cannot be mangled, and can be quite heavy size-wise.
        // In the global build we know `Vue` is available globally so we can avoid
        // the wildcard object.
        const render = (new Function(code)() );
        render._rc = true;
        return (compileCache[key] = render);
    }
    registerRuntimeCompiler(compileToFunction);
  
    exports.BaseTransition = BaseTransition;
    exports.Comment = Comment;
    exports.EffectScope = EffectScope;
    exports.Fragment = Fragment;
    exports.KeepAlive = KeepAlive;
    exports.ReactiveEffect = ReactiveEffect;
    exports.Static = Static;
    exports.Suspense = Suspense;
    exports.Teleport = Teleport;
    exports.Text = Text;
    exports.Transition = Transition;
    exports.TransitionGroup = TransitionGroup;
    exports.VueElement = VueElement;
    exports.assertNumber = assertNumber;
    exports.callWithAsyncErrorHandling = callWithAsyncErrorHandling;
    exports.callWithErrorHandling = callWithErrorHandling;
    exports.camelize = camelize;
    exports.capitalize = capitalize;
    exports.cloneVNode = cloneVNode;
    exports.compatUtils = compatUtils;
    exports.compile = compileToFunction;
    exports.computed = computed;
    exports.createApp = createApp;
    exports.createBlock = createBlock;
    exports.createCommentVNode = createCommentVNode;
    exports.createElementBlock = createElementBlock;
    exports.createElementVNode = createBaseVNode;
    exports.createHydrationRenderer = createHydrationRenderer;
    exports.createPropsRestProxy = createPropsRestProxy;
    exports.createRenderer = createRenderer;
    exports.createSSRApp = createSSRApp;
    exports.createSlots = createSlots;
    exports.createStaticVNode = createStaticVNode;
    exports.createTextVNode = createTextVNode;
    exports.createVNode = createVNode;
    exports.customRef = customRef;
    exports.defineAsyncComponent = defineAsyncComponent;
    exports.defineComponent = defineComponent;
    exports.defineCustomElement = defineCustomElement;
    exports.defineEmits = defineEmits;
    exports.defineExpose = defineExpose;
    exports.defineProps = defineProps;
    exports.defineSSRCustomElement = defineSSRCustomElement;
    exports.effect = effect;
    exports.effectScope = effectScope;
    exports.getCurrentInstance = getCurrentInstance;
    exports.getCurrentScope = getCurrentScope;
    exports.getTransitionRawChildren = getTransitionRawChildren;
    exports.guardReactiveProps = guardReactiveProps;
    exports.h = h;
    exports.handleError = handleError;
    exports.hydrate = hydrate;
    exports.initCustomFormatter = initCustomFormatter;
    exports.initDirectivesForSSR = initDirectivesForSSR;
    exports.inject = inject;
    exports.isMemoSame = isMemoSame;
    exports.isProxy = isProxy;
    exports.isReactive = isReactive;
    exports.isReadonly = isReadonly;
    exports.isRef = isRef;
    exports.isRuntimeOnly = isRuntimeOnly;
    exports.isShallow = isShallow;
    exports.isVNode = isVNode;
    exports.markRaw = markRaw;
    exports.mergeDefaults = mergeDefaults;
    exports.mergeProps = mergeProps;
    exports.nextTick = nextTick;
    exports.normalizeClass = normalizeClass;
    exports.normalizeProps = normalizeProps;
    exports.normalizeStyle = normalizeStyle;
    exports.onActivated = onActivated;
    exports.onBeforeMount = onBeforeMount;
    exports.onBeforeUnmount = onBeforeUnmount;
    exports.onBeforeUpdate = onBeforeUpdate;
    exports.onDeactivated = onDeactivated;
    exports.onErrorCaptured = onErrorCaptured;
    exports.onMounted = onMounted;
    exports.onRenderTracked = onRenderTracked;
    exports.onRenderTriggered = onRenderTriggered;
    exports.onScopeDispose = onScopeDispose;
    exports.onServerPrefetch = onServerPrefetch;
    exports.onUnmounted = onUnmounted;
    exports.onUpdated = onUpdated;
    exports.openBlock = openBlock;
    exports.popScopeId = popScopeId;
    exports.provide = provide;
    exports.proxyRefs = proxyRefs;
    exports.pushScopeId = pushScopeId;
    exports.queuePostFlushCb = queuePostFlushCb;
    exports.reactive = reactive;
    exports.readonly = readonly;
    exports.ref = ref;
    exports.registerRuntimeCompiler = registerRuntimeCompiler;
    exports.render = render;
    exports.renderList = renderList;
    exports.renderSlot = renderSlot;
    exports.resolveComponent = resolveComponent;
    exports.resolveDirective = resolveDirective;
    exports.resolveDynamicComponent = resolveDynamicComponent;
    exports.resolveFilter = resolveFilter;
    exports.resolveTransitionHooks = resolveTransitionHooks;
    exports.setBlockTracking = setBlockTracking;
    exports.setDevtoolsHook = setDevtoolsHook;
    exports.setTransitionHooks = setTransitionHooks;
    exports.shallowReactive = shallowReactive;
    exports.shallowReadonly = shallowReadonly;
    exports.shallowRef = shallowRef;
    exports.ssrContextKey = ssrContextKey;
    exports.ssrUtils = ssrUtils;
    exports.stop = stop;
    exports.toDisplayString = toDisplayString;
    exports.toHandlerKey = toHandlerKey;
    exports.toHandlers = toHandlers;
    exports.toRaw = toRaw;
    exports.toRef = toRef;
    exports.toRefs = toRefs;
    exports.transformVNodeArgs = transformVNodeArgs;
    exports.triggerRef = triggerRef;
    exports.unref = unref;
    exports.useAttrs = useAttrs;
    exports.useCssModule = useCssModule;
    exports.useCssVars = useCssVars;
    exports.useSSRContext = useSSRContext;
    exports.useSlots = useSlots;
    exports.useTransitionState = useTransitionState;
    exports.vModelCheckbox = vModelCheckbox;
    exports.vModelDynamic = vModelDynamic;
    exports.vModelRadio = vModelRadio;
    exports.vModelSelect = vModelSelect;
    exports.vModelText = vModelText;
    exports.vShow = vShow;
    exports.version = version;
    exports.warn = warn;
    exports.watch = watch;
    exports.watchEffect = watchEffect;
    exports.watchPostEffect = watchPostEffect;
    exports.watchSyncEffect = watchSyncEffect;
    exports.withAsyncContext = withAsyncContext;
    exports.withCtx = withCtx;
    exports.withDefaults = withDefaults;
    exports.withDirectives = withDirectives;
    exports.withKeys = withKeys;
    exports.withMemo = withMemo;
    exports.withModifiers = withModifiers;
    exports.withScopeId = withScopeId;
  
    Object.defineProperty(exports, '__esModule', { value: true });
  
    return exports;
  
  })({});

==> figures/web-plot/model-graph/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(1)
    maker.make_screenshot(0, f"{plotter}.png")


==> figures/web-plot/overlay-decoding-syndrome-graph/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(2)
    maker.make_screenshot(0, f"{plotter}.png")


==> figures/web-plot/plot-fusion-demo.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import numpy as np
import importlib

import os, sys
evaluation_dir = os.path.join(os.path.dirname(__file__), "..", "evaluation")
webplot_dir = os.path.dirname(__file__)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *



active_plots = [
    "fusion-temporary-boundary",
    "fusion-isolated-graph",
    "fusion-solve-individual-step-1",
    "fusion-solve-individual-step-2",
    "fusion-solve-individual-step-3",
    "fusion-fuse-recover",
    "fusion-solve-all",
]

for name in active_plots:
    os.chdir(os.path.join(webplot_dir, name))
    # print(os.getcwd())

    run_command_get_stdout(["python3", "generate.py"])


==> figures/web-plot/plot-model-graphs.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import numpy as np
import importlib

import os, sys
evaluation_dir = os.path.join(os.path.dirname(__file__), "..", "evaluation")
webplot_dir = os.path.dirname(__file__)
sys.path.insert(0, evaluation_dir)
from common import *
from util import *



active_plots = [
    "model-graph",
    "decoding-graph",
    "syndrome-graph",
    "syndrome-graph-mwpm",
    "decoding-graph-mle",
]

for name in active_plots:
    os.chdir(os.path.join(webplot_dir, name))
    # print(os.getcwd())

    run_command_get_stdout(["python3", "generate.py"])


==> figures/web-plot/pseudo_cover_island/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(3)
    for i in range(4):
        maker.make_screenshot(i, f"{plotter}-{i}.png")


==> figures/web-plot/server.py <==
#!/usr/bin/env python3
# Inspired by  https://stackoverflow.com/a/25708957/51280
# from https://gist.github.com/opyate/6e5fcabc6f41474d248613c027373856
from http.server import SimpleHTTPRequestHandler
import socketserver
import os, urllib, posixpath

SCRIPT_FOLDER = os.path.dirname(os.path.abspath(__file__))

class MyHTTPRequestHandler(SimpleHTTPRequestHandler):
    def __init__(self, *args, **kwargs):
        super().__init__(*args, directory=SCRIPT_FOLDER, **kwargs)

    def end_headers(self):
        self.send_my_headers()
        SimpleHTTPRequestHandler.end_headers(self)

    def send_my_headers(self):
        self.send_header("Cache-Control", "no-cache, no-store, must-revalidate")
        self.send_header("Pragma", "no-cache")
        self.send_header("Expires", "0")


if __name__ == '__main__':
    print(f"running server to host folder {SCRIPT_FOLDER}")
    with socketserver.TCPServer(("0.0.0.0", 8096), MyHTTPRequestHandler) as httpd:
        print("serving at port", 8096)
        try:
            httpd.serve_forever()
        except KeyboardInterrupt:
            print("KeyboardInterrupt")
            pass
        finally:
            httpd.server_close()


==> figures/web-plot/syndrome-graph-mwpm/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(1)
    maker.make_screenshot(0, f"{plotter}.png")


==> figures/web-plot/syndrome-graph/generate.py <==
import sys, time, os
sys.path.append('../common')
import video_maker

WIDTH = 2000
HEIGHT = 2000
plotter = os.path.basename(os.path.dirname(os.path.abspath(__file__)))

URL = f"http://localhost:8096/index.html?plot={plotter}"
with video_maker.ScreenshotMaker(URL, WIDTH, HEIGHT, sleep_interval=0.5, headless=False) as maker:
    time.sleep(1)
    maker.make_screenshot(0, f"{plotter}.png")

